Transient Dynamical Phase Diagram of the Spin-Boson Model at Finite Temperature

We present numerically exact inchworm quantum Monte Carlo results for the real-time dynamics of the spin polarization in the sub-Ohmic spin-boson model at finite temperature. We focus in particular on the localization and coherence behavior of the model, extending our previous study at low temperature [Phys. Rev. Lett. 134, 056502 (2025)]. As the temperature increases, the system becomes less localized and less coherent. The loss of coherence, which is controlled by two independent mechanisms -- a smooth damping-driven crossover and a sharp frequency-driven transition -- exhibits a nontrivial temperature dependence. While both types of coherence loss occur at lower coupling in the high temperature regime, the frequency exhibits a sharper drop at high temperatures and this drop is observed for all values of the sub-Ohmic exponent, in contrast to the zero-temperature case. We discuss the full temperature-dependent dynamical phase diagram of the system and the interplay between coherence and localization across a wide range of physical parameters.

==> anc/SBMfitdata.txt <==
# Fit parameters for different values of s, alpha, and beta, according to Eq. (11) of the paper
# "Transient Dynamical Phase Diagram of the Spin–Boson Model at Finite Temperature" by Olga Goulko, Hsing-Ta Chen, Moshe Goldstein, and Guy Cohen
# Legend:
# s,  alpha,  beta,  omega,    phase,    gamma1,   gamma2,  a,         b,        offset,    error omega, error phase, error gamma1, error gamma2, error a, error  b, error offset
                          
0.2,  0.001,  50.0,  1.9995,  -0.00817,  0.01796,  0.776,   1.00125,  -0.00148,  0.000266 , 0.0001,      0.00002,     0.00001,      0.07,         0.00003, 0.0001,   0.0002
0.2,  0.005,  50.0,  1.9988,  -0.0425,   0.0906,   0.743,   1.00435,  -0.00413,  0.000687 , 0.0001,      0.0001,      0.0001,       0.04,         0.0001,  0.0002,   0.0002
0.2,  0.01,   50.0,  2.0007,  -0.0893,   0.1842,   0.953,   1.0056,   -0.00252,  0.000936 , 0.0001,      0.0003,      0.0001,       0.17,         0.0002,  0.0002,   0.0001
0.2,  0.015,  50.0,  2.0057,  -0.1399,   0.2806,   0.180,   1.0042,    0.00474,  0.000869 , 0.0001,      0.0006,      0.0003,       0.05,         0.0003,  0.0001,   0.0005
0.2,  0.02,   50.0,  2.0126,  -0.1914,   0.3790,   0.600,   0.9979,    0.01416,  0.00618  , 0.0001,      0.0001,      0.0001,       0.013,        0.0002,  0.0001,   0.0001
0.2,  0.03,   50.0,  2.0309,  -0.2969,   0.5868,   0.431,   0.9841,    0.03786,  0.02114  , 0.0003,      0.0005,      0.0004,       0.017,        0.001,   0.0003,   0.0003
0.2,  0.035,  50.0,  2.0405,  -0.3461,   0.6924,   0.397,   0.9726,    0.05047,  0.03463  , 0.0003,      0.0005,      0.0005,       0.015,        0.001,   0.001,    0.0002
0.2,  0.04,   50.0,  2.0502,  -0.3938,   0.8007,   0.366,   0.9610,    0.05941,  0.05318  , 0.0004,      0.0008,      0.0009,       0.008,        0.001,   0.0006,   0.0003
0.2,  0.045,  50.0,  2.0605,  -0.4386,   0.9091,   0.359,   0.9462,    0.06611,  0.07717  , 0.0008,      0.0013,      0.002,        0.012,        0.002,   0.001,    0.0005
0.2,  0.05,   50.0,  2.0706,  -0.4824,   1.0200,   0.379,   0.9320,    0.06525,  0.10905  , 0.0014,      0.0017,      0.003,        0.017,        0.0027,  0.0015,   0.0006
0.2,  0.015,  25.0,  2.0147,  -0.1430,   0.2837,   0.3571,  0.9962,    0.01183,  0.0021   , 0.0001,      0.0001,      0.0001,       0.015,        0.0001,  0.0002,   0.0002
0.2,  0.03,   25.0,  2.0459,  -0.3061,   0.5979,   0.5012,  0.9736,    0.04920,  0.0224   , 0.0004,      0.0007,      0.0006,       0.016,        0.0009,  0.0005,   0.0003
0.2,  0.001,  10.0,  2.0025,  -0.00809,  0.01806,  9.734,   0.9981,   -0.00060,  0.00250  , 0.0001,      0.00003,     0.00001,      10,           0.0003,  0.0006,   0.0025
0.2,  0.005,  10.0,  2.0131,  -0.0439,   0.0925,   0.187,   0.9894,    0.00669,  0.00487  , 0.0003,      0.001,       0.0008,       0.1,          0.003,   0.003,    0.005
0.2,  0.01,   10.0,  2.0276,  -0.0947,   0.1911,   0.202,   0.9804,    0.02396,  0.000    , 0.0001,      0.0001,      0.0002,       0.005,        0.0003,  0.0008,   0.001
0.2,  0.015,  10.0,  2.0425,  -0.1497,   0.2950,   0.300,   0.9712,    0.03967,  0.000    , 0.0002,      0.0003,      0.0002,       0.015,        0.0004,  0.0006,   0.001
0.2,  0.02,   10.0,  2.0579,  -0.2082,   0.4041,   0.372,   0.9616,    0.05793,  0.0013   , 0.0002,      0.0003,      0.0003,       0.01,         0.0004,  0.0003,   0.0006
0.2,  0.03,   10.0,  2.0918,  -0.3259,   0.6275,   0.552,   0.9284,    0.10384,  0.0166   , 0.0005,      0.0009,      0.0007,       0.01,         0.001,   0.0008,   0.0005
0.2,  0.035,  10.0,  2.1102,  -0.3824,   0.7406,   0.5883,  0.9066,    0.13112,  0.0277   , 0.0007,      0.0007,      0.0009,       0.01,         0.002,   0.001,    0.0004
0.2,  0.04,   10.0,  2.1276,  -0.4383,   0.8594,   0.5984,  0.8881,    0.15294,  0.0429   , 0.001,       0.001,       0.0015,       0.01,         0.002,   0.002,    0.0005
0.2,  0.045,  10.0,  2.1383,  -0.4858,   0.9795,   0.5401,  0.8740,    0.17085,  0.0562   , 0.002,       0.002,       0.003,        0.013,        0.004,   0.003,    0.0007
0.2,  0.05,   10.0,  2.1579,  -0.5349,   1.0964,   0.5705,  0.8484,    0.18952,  0.0805   , 0.002,       0.0015,      0.003,        0.011,        0.004,   0.003,    0.0005
0.2,  0.015,  7.0,   2.0624,  -0.1600,   0.3077,   0.2617,  0.9603,    0.05152,  0.000    , 0.0003,      0.0005,      0.0002,       0.01,         0.0002,  0.001,    0.0011
0.2,  0.03,   7.0,   2.1079,  -0.3411,   0.6663,   0.3169,  0.9352,    0.11832,  0.000    , 0.006,       0.015,       0.012,        0.06,         0.02,    0.02,     0.001
0.2,  0.04,   7.0,   2.1273,  -0.4520,   0.9169,   0.2882,  0.9129,    0.17521,  0.0022   , 0.003,       0.002,       0.002,        0.02,         0.004,   0.001,    0.003
0.2,  0.05,   7.0,   2.1431,  -0.5596,   1.1803,   0.2919,  0.8929,    0.20725,  0.0343   , 0.0004,      0.004,       0.004,        0.01,         0.004,   0.001,    0.004
0.2,  0.015,  3.8,   2.1124,  -0.1797,   0.3465,   0.2474,  0.9247,    0.09029,  0.000    , 0.01,        0.01,        0.02,         0.2,          0.03,    0.03,     0.001
0.2,  0.03,   3.8,   2.1807,  -0.3697,   0.7220,   0.4729,  0.8481,    0.20957,  0.000    , 0.005,       0.009,       0.008,        0.006,        0.005,   0.005,    0.001
0.2,  0.04,   3.8,   2.1772,  -0.5113,   1.0535,   0.3264,  0.8849,    0.22762,  0.000    , 0.001,       0.007,       0.012,        0.015,        0.01,    0.007,    0.001
0.2,  0.05,   3.8,   2.1720,  -0.6252,   1.3471,   0.3130,  0.8683,    0.28468,  0.0103   , 0.0004,      0.003,       0.003,        0.003,        0.002,   0.001,    0.005
0.2,  0.005,  3.0,   2.0605,  -0.0528,   0.1075,   0.1363,  0.9483,    0.05298,  0.000    , 0.001,       0.001,       0.0003,       0.04,         0.001,   0.01,     0.001
0.2,  0.01,   3.0,   2.1186,  -0.1282,   0.2313,   0.3546,  0.9075,    0.10007,  0.000    , 0.01,        0.0004,      0.008,        0.3,          0.03,    0.025,    0.002
0.2,  0.015,  3.0,   2.1439,  -0.2022,   0.3786,   0.2179,  0.9146,    0.10318,  0.000    , 0.01,        0.01,        0.005,        0.03,         0.01,    0.004,    0.001
0.2,  0.03,   3.0,   2.2207,  -0.3866,   0.7505,   0.5286,  0.7990,    0.26193,  0.000    , 0.02,        0.02,        0.01,         0.04,         0.006,   0.006,    0.0003
0.2,  0.04,   3.0,   2.1963,  -0.5345,   1.1163,   0.3519,  0.8588,    0.26073,  0.000    , 0.001,       0.001,       0.003,        0.003,        0.002,   0.002,    0.0003
0.2,  0.05,   3.0,   2.1786,  -0.6597,   1.4383,   0.3273,  0.8555,    0.31790,  0.0052   , 0.002,       0.006,       0.004,        0.003,        0.003,   0.002,    0.0005
0.2,  0.001,  2.0,   2.0226,  -0.00996,  0.02171,  0.4481,  0.9805,    0.01267,  0.0117   , 0.002,       0.002,       0.0004,       0.1,          0.001,   0.004,    0.012
0.2,  0.005,  2.0,   2.0980,  -0.0680,   0.1264,   0.1759,  0.9253,    0.07919,  0.000    , 0.002,       0.002,       0.0004,       0.05,         0.001,   0.002,    0.01
0.2,  0.01,   2.0,   2.1523,  -0.1458,   0.2811,   0.1491,  0.8989,    0.11018,  0.000    , 0.05,        0.05,        0.015,        0.1,          0.08,    0.08,     0.006
0.2,  0.015,  2.0,   2.1645,  -0.1798,   0.4313,   0.3795,  0.8506,    0.18133,  0.000    , 0.03,        0.03,        0.01,         0.05,         0.015,   0.01,     0.005
0.2,  0.02,   2.0,   2.1986,  -0.2454,   0.5492,   0.4312,  0.8061,    0.23496,  0.000    , 0.04,        0.03,        0.005,        0.03,         0.01,    0.01,     0.001
0.2,  0.03,   2.0,   2.2724,  -0.4142,   0.8569,   0.5330,  0.7384,    0.32833,  0.000    , 0.01,        0.01,        0.02,         0.007,        0.01,    0.01,     0.0002
0.2,  0.035,  2.0,   2.2558,  -0.5007,   1.0461,   0.4442,  0.7690,    0.32539,  0.000    , 0.003,       0.005,       0.003,        0.003,        0.002,   0.002,    0.0002
0.2,  0.04,   2.0,   2.2355,  -0.5785,   1.2367,   0.3961,  0.7944,    0.33628,  0.000    , 0.01,        0.01,        0.02,         0.02,         0.015,   0.01,     0.0002
0.2,  0.045,  2.0,   2.2065,  -0.6604,   1.4448,   0.3684,  0.8175,    0.35441,  0.000    , 0.001,       0.002,       0.002,        0.001,        0.001,   0.001,    0.0002
0.2,  0.05,   2.0,   2.1787,  -0.7302,   1.6337,   0.3577,  0.8259,    0.38268,  0.002    , 0.0007,      0.004,       0.005,        0.002,        0.003,   0.001,    0.0003
0.2,  0.005,  1.3,   2.1435,  -0.0958,   0.1707,   0.0851,  0.9089,    0.09490,  0.000    , 0.01,        0.005,       0.001,        0.5,          0.005,   0.05,     0.05
0.2,  0.015,  1.3,   2.2310,  -0.2101,   0.4859,   0.3891,  0.7718,    0.25559,  0.000    , 0.08,        0.08,        0.03,         0.1,          0.002,   0.002,    0.0006
0.2,  0.03,   1.3,   2.2854,  -0.4647,   1.0007,   0.4372,  0.7070,    0.37188,  0.000    , 0.01,        0.04,        0.06,         0.02,         0.04,    0.003,    0.0005
0.2,  0.04,   1.3,   2.2354,  -0.6742,   1.4946,   0.3899,  0.7715,    0.39750,  0.000    , 0.02,        0.01,        0.02,         0.01,         0.02,    0.01,     0.0003
0.2,  0.05,   1.3,   2.1375,  -0.8335,   1.9277,   0.3797,  0.7998,    0.46102,  0.0009   , 0.01,        0.01,        0.02,         0.01,         0.01,    0.002,    0.0002
0.2,  0.001,  1.0,   2.0500,  -0.0203,   0.03226,  0.1906,  0.9602,    0.02371,  0.0163   , 0.001,       0.001,       0.0002,       0.06,         0.001,   0.003,    0.017
0.2,  0.005,  1.0,   2.1665,  -0.0953,   0.2185,   0.1442,  0.8965,    0.12303,  0.000    , 0.012,       0.02,        0.015,        0.04,         0.01,    0.04,     0.002
0.2,  0.01,   1.0,   2.2180,  -0.1530,   0.3935,   0.3207,  0.7939,    0.22592,  0.000    , 0.05,        0.05,        0.015,        0.02,         0.02,    0.015,    0.001
0.2,  0.015,  1.0,   2.2647,  -0.2380,   0.5573,   0.3775,  0.7368,    0.29264,  0.000    , 0.05,        0.07,        0.05,         0.04,         0.04,    0.03,     0.001
0.2,  0.02,   1.0,   2.2782,  -0.3153,   0.7405,   0.4312,  0.6932,    0.35172,  0.000    , 0.03,        0.03,        0.02,         0.01,         0.01,    0.006,    0.0005
0.2,  0.03,   1.0,   2.3065,  -0.4893,   1.0875,   0.4632,  0.6363,    0.44657,  0.000    , 0.06,        0.03,        0.08,         0.06,         0.06,    0.05,     0.0003
0.2,  0.035,  1.0,   2.3229,  -0.5773,   1.2767,   0.4734,  0.6094,    0.49560,  0.000    , 0.01,        0.007,       0.03,         0.02,         0.015,   0.015,    0.0002
0.2,  0.04,   1.0,   2.2275,  -0.7351,   1.6673,   0.4019,  0.7358,    0.45451,  0.000    , 0.005,       0.002,       0.004,        0.002,        0.003,   0.002,    0.0003
0.2,  0.045,  1.0,   2.1526,  -0.8306,   1.9256,   0.3923,  0.7691,    0.48113,  0.000    , 0.01,        0.006,       0.015,        0.003,        0.003,   0.002,    0.0003
0.2,  0.05,   1.0,   2.0559,  -0.9210,   2.1842,   0.3875,  0.8070,    0.50904,  0.00225  , 0.015,       0.015,       0.03,         0.004,        0.02,    0.004,    0.0003
0.2,  0.005,  0.7,   2.2308,  -0.1500,   0.2797,   0.1270,  0.8621,    0.14695,  0.000    , 0.004,       0.006,       0.006,        0.02,         0.009,   0.005,    0.0055
0.2,  0.015,  0.7,   2.3338,  -0.3025,   0.6980,   0.4086,  0.6846,    0.35945,  0.000    , 0.02,        0.02,        0.02,         0.008,        0.01,    0.008,    0.0004
0.2,  0.03,   0.7,   2.2921,  -0.6731,   1.5213,   0.3896,  0.7122,    0.44359,  0.000    , 0.01,        0.03,        0.007,        0.02,         0.04,    0.02,     0.0003
0.2,  0.04,   0.7,   2.1114,  -0.8794,   2.0738,   0.3917,  0.7647,    0.51234,  0.000    , 0.002,       0.001,       0.003,        0.001,        0.002,   0.001,    0.0002
0.2,  0.05,   0.7,   1.7394,  -1.0954,   2.6901,   0.3867,  0.9280,    0.57029,  0.0045   , 0.001,       0.005,       0.02,         0.001,        0.01,    0.001,    0.0002
0.2,  0.005,  0.6,   2.2547,  -0.1630,   0.3126,   0.1726,  0.8415,    0.17061,  0.000    , 0.003,       0.003,       0.003,        0.0064,       0.002,   0.002,    0.0026
0.2,  0.015,  0.6,   2.3494,  -0.3293,   0.7707,   0.4125,  0.6620,    0.38703,  0.000    , 0.015,       0.02,        0.03,         0.01,         0.02,    0.01,     0.0003
0.2,  0.03,   0.6,   2.2635,  -0.7324,   1.6832,   0.3889,  0.7117,    0.47119,  0.000    , 0.03,        0.02,        0.05,         0.015,        0.04,    0.02,     0.0003
0.2,  0.04,   0.6,   1.9889,  -0.9660,   2.3235,   0.3862,  0.8150,    0.53650,  0.000    , 0.25,        0.1,         0.3,          0.03,         0.25,    0.15,     0.0001
0.2,  0.05,   0.6,   1.0181,  -1.3237,   3.1897,   0.3623,  1.7288,    0.57073,  0.002    , 1.0,         0.2,         0.2,          0.02,         0.5,     0.02,     0.003
0.2,  0.001,  0.5,   2.0985,  -0.0417,   0.0633,   0.1069,  0.9310,    0.06982,  0.000    , 0.0002,      0.0003,      0.0003,       0.03,         0.0004,  0.016,    0.016
0.2,  0.005,  0.5,   2.2702,  -0.1636,   0.3528,   0.2206,  0.8144,    0.20513,  0.000    , 0.02,        0.03,        0.02,         0.08,         0.02,    0.06,     0.06
0.2,  0.01,   0.5,   2.3717,  -0.2578,   0.5885,   0.4630,  0.6596,    0.37941,  0.000    , 0.02,        0.01,        0.05,         0.02,         0.02,    0.007,    0.0004
0.2,  0.015,  0.5,   2.3671,  -0.3520,   0.8543,   0.4390,  0.6219,    0.43484,  0.000    , 0.02,        0.04,        0.05,         0.02,         0.02,    0.02,     0.0003
0.2,  0.02,   0.5,   2.3405,  -0.5120,   1.2057,   0.3906,  0.6540,    0.44116,  0.000    , 0.015,       0.08,        0.13,         0.05,         0.07,    0.05,     0.0004
0.2,  0.03,   0.5,   2.2495,  -0.7433,   1.7402,   0.4121,  0.6184,    0.54819,  0.000    , 0.015,       0.003,       0.02,         0.004,        0.01,    0.005,    0.0001
0.2,  0.035,  0.5,   2.0596,  -0.9182,   2.1999,   0.3939,  0.7442,    0.54805,  0.000    , 0.007,       0.002,       0.005,        0.001,        0.003,   0.001,    0.0001
0.2,  0.04,   0.5,   1.6766,  -1.1038,   2.6942,   0.3735,  0.9821,    0.55754,  0.000    , 0.06,        0.02,        0.05,         0.006,        0.05,    0.01,     0.0001
0.2,  0.045,  0.5,   1.1540,  -1.2791,   3.0970,   0.3734,  1.4360,    0.58143,  0.00516  , 0.2,         0.05,        0.1,          0.01,         0.3,     0.01,     0.003
0.2,  0.05,   0.5,   0.0059,  -1.5694,   3.4189,   0.3753,  274.4,     0.61045,  0.01069  , 0.006,       0.05,        0.1,          0.01,         275,     0.01,     0.003
0.3,  0.005,  50.0,  1.9881,  -0.0247,   0.0712,   0,       1.0018,    0,        0.000    , 0.0005,      0.004,       0.008,        0.9,          0.008,   0.009,    0.0001
0.3,  0.01,   50.0,  1.9764,  -0.0525,   0.1421,   0,       1.0048,    0,        0.000    , 0.002,       0.01,        0.004,        1.09,         0.015,   0.016,    0.0001
0.3,  0.02,   50.0,  1.9603,  -0.1215,   0.2918,   0,       1.0075,    0,        0.000    , 0.003,       0.012,       0.006,        1.35,         0.02,    0.02,     0.001
0.3,  0.025,  50.0,  1.9576,  -0.1671,   0.372,    0,       1.012,     0,        0.002114 , 0.0006,      0.004,       0.005,        2.5,          0.0004,  0.015,    0.001
0.3,  0.03,   50.0,  1.9563,  -0.2134,   0.4542,   0.0375,  1.0147,    0.00859,  0.000    , 0.0002,      0.0004,      0.0002,       0.05,         0.0002,  0.01,     0.01
0.3,  0.035,  50.0,  1.9550,  -0.2573,   0.5376,   0.0935,  1.01262,   0.0207,   0.000    , 0.0006,      0.001,       0.0004,       0.007,        0.001,   0.001,    0.001
0.3,  0.04,   50.0,  1.9580,  -0.3061,   0.6267,   0.122,   1.0122,    0.0284,   0.00643  , 0.001,       0.001,       0.0005,       0.01,         0.0003,  0.0004,   0.0006
0.3,  0.045,  50.0,  1.9560,  -0.3447,   0.7102,   0.205,   1.0014,    0.03997,  0.01757  , 0.0004,      0.0007,      0.0006,       0.007,        0.0006,  0.0004,   0.0005
0.3,  0.05,   50.0,  1.9554,  -0.3845,   0.7965,   0.2165,  0.99106,   0.05415,  0.02722  , 0.0009,      0.001,       0.001,        0.007,        0.001,   0.0004,   0.0006
0.3,  0.06,   50.0,  1.9603,  -0.4640,   0.9736,   0.2251,  0.9677,    0.07629,  0.05837  , 0.0009,      0.002,       0.002,        0.009,        0.002,   0.0007,   0.001
0.3,  0.07,   50.0,  1.9675,  -0.5394,   1.1573,   0.2099,  0.9441,    0.08779,  0.1021   , 0.002,       0.003,       0.004,        0.013,        0.004,   0.001,    0.002
0.3,  0.10,   50.0,  2.0038,  -0.7088,   1.6869,   0.2938,  0.8399,    0.05710,  0.3053   , 0.015,       0.012,       0.03,         0.06,         0.016,   0.005,    0.003
0.3,  0.12,   50.0,  2.0064,  -0.8016,   2.0609,   0,       0.7972,    0,        0.4455   , 0.01,        0.009,       0.024,        0.002,        0.009,   0.14,     0.14
0.3,  0.005,  10.0,  1.9949,  -0.03008,  0.0721,   1.6868,  1.0025,   -0.00525,  0.0032   , 0.0001,      0.0007,      0.0002,       1.0,          0.0004,  0.0001,   0.0032
0.3,  0.01,   10.0,  1.9911,  -0.06322,  0.1463,   9.6609,  1.0018,   -0.00409,  0.0042   , 0.0001,      0.0003,      0.0001,       2.0,          0.0005,  0.001,    0.0042
0.3,  0.02,   10.0,  1.9879,  -0.1417,   0.3031,   0.1614,  0.9980,    0.01211,  0.000    , 0.0002,      0.0003,      0.0002,       0.04,         0.0003,  0.002,    0.002
0.3,  0.025,  10.0,  1.9880,  -0.1855,   0.3866,   0.2221,  0.9966,    0.02062,  0.000    , 0.0002,      0.0003,      0.0003,       0.04,         0.0003,  0.0008,   0.001
0.3,  0.03,   10.0,  1.9893,  -0.2315,   0.4737,   0.3022,  0.9946,    0.02865,  0.0035   , 0.0004,      0.001,       0.001,        0.02,         0.001,   0.001,    0.0003
0.3,  0.035,  10.0,  1.9902,  -0.2764,   0.5613,   0.3823,  0.9886,    0.03983,  0.0092   , 0.0003,      0.0004,      0.0003,       0.01,         0.0004,  0.0002,   0.0003
0.3,  0.04,   10.0,  1.9926,  -0.3242,   0.6536,   0.3998,  0.9838,    0.05194,  0.0155   , 0.0003,      0.0006,      0.0005,       0.01,         0.0007,  0.0004,   0.0003
0.3,  0.045,  10.0,  1.9933,  -0.3692,   0.7471,   0.3914,  0.9769,    0.06616,  0.0228   , 0.0004,      0.0008,      0.0008,       0.01,         0.001,   0.0006,   0.0004
0.3,  0.05,   10.0,  1.9966,  -0.4148,   0.8415,   0.4077,  0.9667,    0.08163,  0.0337   , 0.0007,      0.0012,      0.0014,       0.012,        0.002,   0.001,    0.0005
0.3,  0.06,   10.0,  2.0002,  -0.5014,   1.0367,   0.4032,  0.9457,    0.10791,  0.0628   , 0.0014,      0.002,       0.003,        0.012,        0.003,   0.002,    0.0006
0.3,  0.07,   10.0,  2.0053,  -0.5827,   1.2365,   0.4163,  0.9198,    0.12788,  0.1041   , 0.0033,      0.003,       0.006,        0.016,        0.006,   0.003,    0.0008
0.3,  0.10,   10.0,  2.1220,  -0.7764,   1.7860,   0.7943,  0.7327,    0.19250,  0.2848   , 0.04,        0.01,        0.03,         0.06,         0.03,    0.02,     0.0008
0.3,  0.005,  5.0,   2.0051,  -0.03125,  0.0732,   0.1331,  0.9903,    0.00740,  0.0031   , 0.0001,      0.0007,      0.0003,       0.13,         0.002,   0.003,    0.0031
0.3,  0.01,   5.0,   2.0101,  -0.06685,  0.1505,   0.2874,  0.9812,    0.01594,  0.0053   , 0.0005,      0.001,       0.001,        0.1,          0.001,   0.003,    0.0053
0.3,  0.02,   5.0,   2.0220,  -0.1530,   0.3175,   0.3093,  0.9685,    0.04301,  0.000    , 0.0009,      0.0008,      0.0004,       0.02,         0.001,   0.001,    0.0013
0.3,  0.025,  5.0,   2.0285,  -0.2009,   0.4071,   0.3873,  0.9608,    0.05867,  0.000    , 0.001,       0.0008,      0.001,        0.015,        0.001,   0.001,    0.0008
0.3,  0.03,   5.0,   2.0357,  -0.2529,   0.5018,   0.4236,  0.9552,    0.07536,  0.000    , 0.0003,      0.0004,      0.0008,       0.008,        0.0005,  0.0006,   0.0004
0.3,  0.035,  5.0,   2.0429,  -0.3042,   0.5966,   0.5063,  0.9437,    0.09471,  0.0051   , 0.0004,      0.001,       0.002,        0.015,        0.002,   0.0015,   0.0005
0.3,  0.04,   5.0,   2.0499,  -0.3556,   0.6944,   0.5450,  0.9315,    0.11685,  0.00994  , 0.001,       0.001,       0.003,        0.015,        0.003,   0.002,    0.0005
0.3,  0.045,  5.0,   2.0571,  -0.4074,   0.7955,   0.5654,  0.9186,    0.14024,  0.0164   , 0.001,       0.001,       0.002,        0.015,        0.002,   0.002,    0.0006
0.3,  0.05,   5.0,   2.0638,  -0.4572,   0.8986,   0.5666,  0.9056,    0.16293,  0.0245   , 0.002,       0.0014,      0.002,        0.02,         0.004,   0.004,    0.0006
0.3,  0.06,   5.0,   2.0796,  -0.5483,   1.1002,   0.5599,  0.8666,    0.21571,  0.0448   , 0.003,       0.002,       0.005,        0.02,         0.005,   0.004,    0.0007
0.3,  0.07,   5.0,   2.0872,  -0.6293,   1.3133,   0.5147,  0.8384,    0.24960,  0.0725   , 0.006,       0.004,       0.009,        0.02,         0.009,   0.005,    0.0009
0.3,  0.10,   5.0,   1.8455,  -0.9047,   2.1605,   0.2338,  0.9718,    0.23909,  0.1604   , 0.03,        0.02,        0.04,         0.02,         0.03,    0.004,    0.005
0.3,  0.005,  2.0,   2.0438,  -0.04573,  0.0857,   0.1479,  0.9627,    0.03820,  0.000    , 0.0002,      0.0004,      0.0002,       0.005,        0.002,   0.003,    0.003
0.3,  0.01,   2.0,   2.0776,  -0.09989,  0.1866,   0.1972,  0.9414,    0.06292,  0.000    , 0.0002,      0.001,       0.0006,       0.012,        0.001,   0.003,    0.003
0.3,  0.02,   2.0,   2.1207,  -0.2152,   0.4092,   0.2953,  0.9184,    0.10236,  0.000    , 0.001,       0.003,       0.002,        0.02,         0.002,   0.003,    0.001
0.3,  0.025,  2.0,   2.1581,  -0.3011,   0.5393,   0.4577,  0.9088,    0.13204,  0.000    , 0.02,        0.03,        0.002,        0.05,         0.02,    0.005,    0.001
0.3,  0.03,   2.0,   2.1483,  -0.3252,   0.6223,   0.4901,  0.8707,    0.17495,  0.000    , 0.05,        0.06,        0.02,         0.2,          0.01,    0.02,     0.001
0.3,  0.035,  2.0,   2.1543,  -0.3785,   0.7317,   0.5179,  0.8513,    0.20900,  0.000    , 0.02,        0.01,        0.01,         0.1,          0.03,    0.03,     0.001
0.3,  0.04,   2.0,   2.1503,  -0.4410,   0.8774,   0.4728,  0.8655,    0.21762,  0.000    , 0.001,       0.01,        0.01,         0.01,         0.01,    0.01,     0.0001
0.3,  0.045,  2.0,   2.1363,  -0.5060,   1.0244,   0.4147,  0.8867,    0.22436,  0.000    , 0.003,       0.01,        0.02,         0.02,         0.01,    0.01,     0.0002
0.3,  0.05,   2.0,   2.1248,  -0.5651,   1.1601,   0.3984,  0.8895,    0.24847,  0.000    , 0.002,       0.01,        0.01,         0.02,         0.01,    0.01,     0.0002
0.3,  0.06,   2.0,   2.0873,  -0.6831,   1.4493,   0.3620,  0.9045,    0.29645,  0.0011   , 0.006,       0.004,       0.005,        0.01,         0.003,   0.001,    0.0005
0.3,  0.07,   2.0,   2.0144,  -0.7970,   1.7589,   0.3415,  0.9310,    0.33452,  0.0139   , 0.02,        0.01,        0.03,         0.02,         0.03,    0.01,     0.008
0.3,  0.10,   2.0,   1.9012,  -1.0352,   2.5771,   0.4338,  0.8482,    0.42583,  0.1405   , 0.05,        0.01,        0.01,         0.02,         0.03,    0.01,     0.07
0.3,  0.005,  1.0,   2.1038,  -0.0775,   0.1288,   0.1868,  0.9291,    0.07236,  0.000    , 0.06,        0.07,        0.15,         0.2,          0.04,    0.04,     0.007
0.3,  0.01,   1.0,   2.1530,  -0.1304,   0.2726,   0.3940,  0.8849,    0.12166,  0.000    , 0.01,        0.03,        0.01,         0.07,         0.01,    0.02,     0.013
0.3,  0.02,   1.0,   2.2087,  -0.2704,   0.5655,   0.4475,  0.8300,    0.21267,  0.000    , 0.06,        0.03,        0.03,         0.12,         0.01,    0.01,     0.0004
0.3,  0.025,  1.0,   2.2175,  -0.3281,   0.7004,   0.5385,  0.7913,    0.26877,  0.000    , 0.05,        0.05,        0.007,        0.05,         0.02,    0.01,     0.0004
0.3,  0.03,   1.0,   2.2356,  -0.4483,   0.8983,   0.4437,  0.8306,    0.25119,  0.000    , 0.01,        0.01,        0.01,         0.01,         0.01,    0.01,     0.0001
0.3,  0.035,  1.0,   2.2261,  -0.5195,   1.0635,   0.4657,  0.8257,    0.28350,  0.000    , 0.02,        0.01,        0.03,         0.5,          0.03,    0.02,     0.0001
0.3,  0.04,   1.0,   2.2076,  -0.5908,   1.2256,   0.4710,  0.8247,    0.31514,  0.000    , 0.03,        0.01,        0.05,         0.05,         0.05,    0.04,     0.0001
0.3,  0.045,  1.0,   2.1784,  -0.6639,   1.3993,   0.4663,  0.8334,    0.34342,  0.000    , 0.01,        0.004,       0.02,         0.01,         0.01,    0.01,     0.0001
0.3,  0.05,   1.0,   2.1362,  -0.7379,   1.5840,   0.4548,  0.8515,    0.36939,  0.000    , 0.01,        0.007,       0.01,         0.004,        0.01,    0.005,    0.0001
0.3,  0.06,   1.0,   2.0067,  -0.8851,   1.9784,   0.4327,  0.9098,    0.42027,  0.00268  , 0.02,        0.01,        0.02,         0.002,        0.02,    0.01,     0.001
0.3,  0.07,   1.0,   1.7935,  -1.0298,   2.3985,   0.4178,  1.0124,    0.46629,  0.0124   , 0.03,        0.01,        0.03,         0.003,        0.03,    0.01,     0.001
0.3,  0.10,   1.0,   0.0060,  -1.5695,   3.5884,   0.4120,  270.07,    0.56201,  0.086    , 0.006,       0.01,        0.04,         0.01,         200,     0.01,     0.05
0.3,  0.005,  0.5,   2.1914,  -0.1424,   0.2432,   0.2013,  0.8947,    0.11432,  0.000    , 0.005,       0.004,       0.01,         0.2,          0.01,    0.02,     0.004
0.3,  0.01,   0.5,   2.2789,  -0.2630,   0.4885,   0.3546,  0.8382,    0.19068,  0.000    , 0.01,        0.002,       0.004,        0.01,         0.01,    0.01,     0.001
0.3,  0.02,   0.5,   2.3263,  -0.4680,   0.9480,   0.5063,  0.7674,    0.31510,  0.000    , 0.003,       0.01,        0.02,         0.01,         0.01,    0.01,     0.0001
0.3,  0.025,  0.5,   2.3202,  -0.5580,   1.1437,   0.5506,  0.7302,    0.38080,  0.000    , 0.001,       0.003,       0.004,        0.004,        0.003,   0.002,    0.0001
0.3,  0.03,   0.5,   2.2508,  -0.6714,   1.4291,   0.5012,  0.7869,    0.38396,  0.000    , 0.001,       0.001,       0.002,        0.002,        0.002,   0.001,    0.0001
0.3,  0.035,  0.5,   2.1770,  -0.7748,   1.6875,   0.4971,  0.8166,    0.41609,  0.000    , 0.001,       0.001,       0.002,        0.001,        0.002,   0.001,    0.0001
0.3,  0.04,   0.5,   2.0654,  -0.8799,   1.9625,   0.4885,  0.8688,    0.44553,  0.000    , 0.001,       0.004,       0.01,         0.001,        0.006,   0.002,    0.0001
0.3,  0.045,  0.5,   1.9206,  -0.9807,   2.2338,   0.4862,  0.9311,    0.47962,  0.0013   , 0.004,       0.005,       0.01,         0.002,        0.01,    0.002,    0.0001
0.3,  0.05,   0.5,   1.7128,  -1.0878,   2.5241,   0.4810,  1.0449,    0.51021,  0.0034   , 0.01,        0.01,        0.02,         0.002,        0.02,    0.002,    0.0001
0.3,  0.06,   0.5,   0.8115,  -1.3754,   3.1641,   0.4573,  2.2316,    0.55822,  0.0075   , 0.06,        0.02,        0.03,         0.002,        0.07,    0.001,    0.0002
0.3,  0.07,   0.5,   0.0034,  -1.5700,   3.3157,   0.4575,  442.93,    0.63009,  0.0179   , 0.0004,      0.0001,      0.005,        0.0007,       200,     0.001,    0.0002
0.3,  0.10,   0.5,   0.0027,  -1.5700,   3.0785,   0.3802,  309.92,    0.70170,  0.0478   , 0.0003,      0.0001,      0.5,          0.05,         200,     0.05,     0.02
0.4,  0.005,  50.0,  1.9833,  -0.0206,   0.0571,   1.0501,  1.01142,  -0.01074,  0.000    , 0.0001,      0.0001,      0.0001,       0.013,        0.0001,  0.0001,   0.00001
0.4,  0.01,   50.0,  1.9673,  -0.0430,   0.1153,   1.0934,  1.0220,   -0.02071,  0.000    , 0.0001,      0.0001,      0.0001,       0.07,         0.0001,  0.01,     0.00001
0.4,  0.03,   50.0,  1.9080,  -0.1436,   0.3610,   1.7031,  1.0570,   -0.04655,  0.000967 , 0.0005,      0.001,       0.0004,       0.1,          0.001,   0.001,    0.0002
0.4,  0.04,   50.0,  1.8830,  -0.1995,   0.4895,   2.959,   1.0569,   -0.04021,  0.004278 , 0.0003,      0.0006,      0.0004,       0.1,          0.0005,  0.0004,   0.00006
0.4,  0.045,  50.0,  1.8755,  -0.2321,   0.5383,   0.0404,  1.0177,    0.00959,  0.000    , 0.003,       0.006,       0.02,         0.06,         0.03,    0.007,    0.007
0.4,  0.05,   50.0,  1.8728,  -0.2779,   0.6106,   0.0774,  1.0213,    0.01786,  0.000    , 0.01,        0.02,        0.007,        0.02,         0.01,    0.003,    0.002
0.4,  0.055,  50.0,  1.8611,  -0.3091,   0.6838,   0.1200,  1.0263,    0.02875,  0.00291  , 0.005,       0.01,        0.001,        0.03,         0.004,   0.0007,   0.002
0.4,  0.06,   50.0,  1.8578,  -0.3520,   0.7562,   0.1502,  1.0210,    0.04068,  0.00692  , 0.005,       0.01,        0.01,         0.05,         0.01,    0.002,    0.006
0.4,  0.07,   50.0,  1.8548,  -0.4354,   0.9044,   0.1678,  1.0069,    0.07055,  0.01674  , 0.005,       0.01,        0.004,        0.015,        0.003,   0.0005,   0.002
0.4,  0.10,   50.0,  1.8476,  -0.6294,   1.3570,   0.1645,  0.9327,    0.15541,  0.09062  , 0.005,       0.006,       0.007,        0.008,        0.005,   0.0016,   0.003
0.4,  0.15,   50.0,  1.8752,  -0.8507,   2.1351,   0.2733,  0.7886,    0.06914,  0.4108   , 0.14,        0.05,        0.1,          0.15,         0.1,     0.04,     0.005
0.4,  0.20,   50.0,  1.8207,  -0.4696,   2.4280,   5.3865,  0.5537,   -0.14108,  0.6473   , 0.16,        0.17,        0.04,         2.5,          0.07,    0.104,    0.0006
0.4,  0.005,  10.0,  1.9864,  -0.0208,   0.0571,   1.4006,  1.0079,   -0.00891,  0.0012   , 0.0001,      0.0001,      0.0001,       0.15,         0.0003,  0.0001,   0.0012
0.4,  0.01,   10.0,  1.9733,  -0.0429,   0.1155,   1.6458,  1.0146,   -0.01523,  0.0015   , 0.0001,      0.0003,      0.0002,       0.05,         0.0003,  0.0008,   0.0015
0.4,  0.03,   10.0,  1.9267,  -0.1488,   0.3622,   5.5342,  1.0267,   -0.01871,  0.0034   , 0.0002,      0.0002,      0.0002,       0.61,         0.001,   0.001,    0.0034
0.4,  0.04,   10.0,  1.9120,  -0.2211,   0.4905,   0.0618,  1.0141,    0.01060,  0.000    , 0.001,       0.002,       0.001,        0.5,          0.001,   0.007,    0.007
0.4,  0.045,  10.0,  1.9052,  -0.2610,   0.5629,   0.1076,  1.0162,    0.01819,  0.000    , 0.0004,      0.0007,      0.0004,       0.22,         0.0004,  0.003,    0.0025
0.4,  0.05,   10.0,  1.8987,  -0.3001,   0.6354,   0.1608,  1.0156,    0.02725,  0.0025   , 0.0005,      0.001,       0.0007,       0.02,         0.0007,  0.0013,   0.0016
0.4,  0.055,  10.0,  1.8932,  -0.3414,   0.7114,   0.2125,  1.0149,    0.03544,  0.00825  , 0.0005,      0.001,       0.0007,       0.013,        0.0009,  0.0006,   0.001
0.4,  0.06,   10.0,  1.8868,  -0.3810,   0.7885,   0.2415,  1.0119,    0.04689,  0.01377  , 0.0006,      0.001,       0.001,        0.013,        0.0013,  0.0006,   0.001
0.4,  0.07,   10.0,  1.8787,  -0.4605,   0.9445,   0.2927,  0.9994,    0.07460,  0.03008  , 0.0005,      0.001,       0.001,        0.013,        0.002,   0.002,    0.001
0.4,  0.10,   10.0,  1.8672,  -0.6704,   1.4344,   0.3375,  0.9241,    0.15537,  0.12052  , 0.004,       0.004,       0.008,        0.01,         0.007,   0.003,    0.001
0.4,  0.15,   10.0,  1.8896,  -0.9027,   2.2733,   0.4879,  0.7705,    0.13211,  0.39056  , 0.042,       0.02,        0.04,         0.04,         0.03,    0.01,     0.0014
0.4,  0.005,  5.0,   1.9918,  -0.0206,   0.0570,   7.8758,  1.0006,   -0.00420,  0.0038   , 0.0001,      0.0002,      0.0003,       2.5,          0.0006,  0.0006,   0.004
0.4,  0.01,   5.0,   1.9842,  -0.0444,   0.1154,   11.984,  0.9992,   -0.00414,  0.00596  , 0.0001,      0.0001,      0.0001,       5,            0.0006,  0.0012,   0.006
0.4,  0.03,   5.0,   1.9589,  -0.1670,   0.3712,   0.2201,  0.9931,    0.02076,  0.000    , 0.0004,      0.0007,      0.0004,       0.04,         0.0006,  0.0014,   0.002
0.4,  0.04,   5.0,   1.9493,  -0.2456,   0.5170,   0.2821,  0.9942,    0.03562,  0.000    , 0.0005,      0.0009,      0.0007,       0.05,         0.0009,  0.001,    0.001
0.4,  0.045,  5.0,   1.9443,  -0.2868,   0.5936,   0.3045,  0.9951,    0.04299,  0.0026   , 0.0007,      0.0008,      0.0006,       0.02,         0.0008,  0.001,    0.002
0.4,  0.05,   5.0,   1.9396,  -0.3285,   0.6728,   0.3675,  0.9931,    0.05270,  0.0074   , 0.0005,      0.0009,      0.0008,       0.015,        0.0011,  0.001,    0.001
0.4,  0.055,  5.0,   1.9348,  -0.3707,   0.7521,   0.4102,  0.9891,    0.06539,  0.0128   , 0.0007,      0.0011,      0.003,        0.016,        0.0017,  0.001,    0.001
0.4,  0.06,   5.0,   1.9278,  -0.4135,   0.8368,   0.3976,  0.9885,    0.07747,  0.0174   , 0.0015,      0.0014,      0.004,        0.016,        0.003,   0.002,    0.001
0.4,  0.07,   5.0,   1.9182,  -0.4971,   1.0050,   0.4161,  0.9765,    0.10955,  0.0321   , 0.0017,      0.0022,      0.0033,       0.017,        0.004,   0.0025,   0.001
0.4,  0.10,   5.0,   1.8540,  -0.7419,   1.5882,   0.3756,  0.9575,    0.18363,  0.1105   , 0.0063,      0.005,       0.01,         0.01,         0.009,   0.0035,   0.001
0.4,  0.15,   5.0,   1.9320,  -0.9625,   2.4500,   0.5336,  0.7219,    0.24418,  0.3432   , 0.055,       0.02,        0.05,         0.022,        0.036,   0.01,     0.0011
0.4,  0.20,   5.0,   0.0063,  -1.5695,   4.1289,   0.9992,  200.39,    0.19424,  0.5551   , 0.01,        0.001,       0.1,          0.2,          100,     0.05,     0.002
0.4,  0.005,  2.0,   2.0159,  -0.0305,   0.0628,   0.1604,  0.9810,    0.01971,  0.000    , 0.0001,      0.0003,      0.0001,       0.012,        0.0001,  0.001,    0.001
0.4,  0.01,   2.0,   2.0293,  -0.0665,   0.1325,   0.2111,  0.9676,    0.03453,  0.000    , 0.0002,      0.0004,      0.0001,       0.016,        0.0001,  0.0016,   0.002
0.4,  0.03,   2.0,   2.0546,  -0.2335,   0.4543,   0.3932,  0.9427,    0.08296,  0.000    , 0.0002,      0.0004,      0.0006,       0.006,        0.0007,  0.0006,   0.0004
0.4,  0.04,   2.0,   2.0522,  -0.3225,   0.6292,   0.4624,  0.9318,    0.11641,  0.000    , 0.0003,      0.004,       0.002,        0.01,         0.0007,  0.001,    0.0001
0.4,  0.045,  2.0,   2.0463,  -0.3668,   0.7198,   0.4681,  0.9280,    0.13402,  0.000    , 0.003,       0.002,       0.002,        0.02,         0.005,   0.004,    0.0001
0.4,  0.05,   2.0,   2.0411,  -0.4112,   0.8095,   0.4848,  0.9191,    0.15788,  0.000    , 0.01,        0.001,       0.008,        0.07,         0.02,    0.02,     0.0001
0.4,  0.055,  2.0,   2.0345,  -0.4642,   0.9192,   0.4581,  0.9281,    0.17032,  0.000    , 0.001,       0.002,       0.004,        0.01,         0.004,   0.003,    0.0001
0.4,  0.06,   2.0,   2.0212,  -0.5142,   1.0262,   0.4280,  0.9357,    0.18522,  0.000    , 0.002,       0.001,       0.003,        0.007,        0.003,   0.003,    0.0001
0.4,  0.07,   2.0,   1.9879,  -0.6143,   1.2490,   0.3821,  0.9501,    0.22314,  0.000    , 0.001,       0.001,       0.001,        0.003,        0.002,   0.001,    0.0001
0.4,  0.10,   2.0,   1.6179,  -1.0060,   2.2044,   0.2426,  1.2680,    0.30102,  0.0145   , 0.1,         0.03,        0.04,         0.005,        0.05,    0.01,     0.001
0.4,  0.15,   2.0,   0.0055,  -1.5692,   3.2438,   0.1973,  290.89,    0.40841,  0.1353   , 0.006,       0.001,       0.3,          0.4,          200,     0.006,    0.04
0.4,  0.20,   2.0,   0.0045,  -1.5696,   3.7848,   0.2160,  256.45,    0.32669,  0.3724   , 0.005,       0.001,       0.2,          0.2,          200,     0.006,    0.1
0.4,  0.005,  1.0,   2.0569,  -0.0526,   0.0882,   0.2581,  0.9563,    0.04461,  0.000    , 0.003,       0.002,       0.005,        0.3,          0.01,    0.01,     0.002
0.4,  0.01,   1.0,   2.0982,  -0.1096,   0.1901,   0.3204,  0.9304,    0.07469,  0.000    , 0.002,       0.002,       0.001,        0.015,        0.001,   0.002,    0.002
0.4,  0.03,   1.0,   2.1635,  -0.3398,   0.6386,   0.5213,  0.8825,    0.16873,  0.000    , 0.01,        0.004,       0.003,        0.05,         0.01,    0.01,     0.0001
0.4,  0.04,   1.0,   2.1567,  -0.4554,   0.8758,   0.5579,  0.8732,    0.21598,  0.000    , 0.01,        0.003,       0.003,        0.03,         0.01,    0.01,     0.0001
0.4,  0.045,  1.0,   2.1427,  -0.5148,   1.0047,   0.5502,  0.8788,    0.23504,  0.000    , 0.002,       0.002,       0.006,        0.01,         0.005,   0.005,    0.0001
0.4,  0.05,   1.0,   2.1183,  -0.5705,   1.1369,   0.5381,  0.8851,    0.25475,  0.000    , 0.001,       0.004,       0.006,        0.006,        0.005,   0.005,    0.0002
0.4,  0.055,  1.0,   2.0939,  -0.6369,   1.2826,   0.5225,  0.9038,    0.27289,  0.000    , 0.001,       0.001,       0.004,        0.003,        0.003,   0.002,    0.0001
0.4,  0.06,   1.0,   2.0601,  -0.6973,   1.4243,   0.5082,  0.9184,    0.29528,  0.000    , 0.001,       0.001,       0.001,        0.001,        0.001,   0.001,    0.0001
0.4,  0.07,   1.0,   1.9663,  -0.8197,   1.7267,   0.4803,  0.9620,    0.34093,  0.0016   , 0.01,        0.007,       0.02,         0.015,        0.02,    0.007,    0.0012
0.4,  0.10,   1.0,   0.0157,  -1.5665,   3.0456,   0.3312,  135.52,    0.39606,  0.0139   , 0.02,        0.005,       0.04,         0.06,         100,     0.01,     0.001
0.4,  0.15,   1.0,   0.0020,  -1.5699,   2.7705,   0.2445,  461.11,    0.54379,  0.0725   , 0.002,       0.001,       0.5,          0.05,         100,     0.04,     0.02
0.4,  0.005,  0.5,   2.1252,  -0.1024,   0.1599,   0.3268,  0.9243,    0.08007,  0.000    , 0.004,       0.01,        0.001,        0.1,          0.002,   0.005,    0.001
0.4,  0.01,   0.5,   2.1898,  -0.1941,   0.3493,   0.4033,  0.8984,    0.12253,  0.000    , 0.03,        0.01,        0.02,         0.2,          0.02,    0.01,     0.0005
0.4,  0.03,   0.5,   2.2354,  -0.5497,   1.0775,   0.5853,  0.8616,    0.26494,  0.000    , 0.005,       0.001,       0.01,         0.02,         0.01,    0.01,     0.0001
0.4,  0.04,   0.5,   2.1554,  -0.7147,   1.4570,   0.6005,  0.8852,    0.33045,  0.000    , 0.0015,      0.002,       0.001,        0.002,        0.002,   0.001,    0.0001
0.4,  0.045,  0.5,   2.0919,  -0.7963,   1.6537,   0.6000,  0.9078,    0.36373,  0.0003   , 0.0004,      0.002,       0.004,        0.002,        0.003,   0.001,    0.0001
0.4,  0.05,   0.5,   2.0072,  -0.8778,   1.8582,   0.5934,  0.9428,    0.39577,  0.0007   , 0.001,       0.003,       0.005,        0.001,        0.005,   0.002,    0.0001
0.4,  0.055,  0.5,   1.8494,  -0.9618,   2.0807,   0.5632,  1.0327,    0.40708,  0.0013   , 0.04,        0.004,       0.01,         0.02,         0.03,    0.02,     0.0002
0.4,  0.06,   0.5,   1.6956,  -1.0476,   2.2981,   0.5507,  1.1229,    0.43653,  0.0017   , 0.04,        0.004,       0.006,        0.02,         0.03,    0.02,     0.0005
0.4,  0.07,   0.5,   1.1180,  -1.2639,   2.7815,   0.5120,  1.7214,    0.47524,  0.0039   , 0.1,         0.02,        0.01,         0.02,         0.2,     0.03,     0.002
0.4,  0.10,   0.5,   0.0019,  -1.5700,   2.5752,   0.3756,  570.84,    0.55879,  0.0057   , 0.002,       0.001,       0.4,          0.05,         300,     0.1,      0.002
0.4,  0.15,   0.5,   0.0025,  -1.5697,   2.7154,   0.3109,  232.21,    0.70725,  0.0525   , 0.003,       0.001,       0.2,          0.01,         100,     0.01,     0.005
0.5,  0.005,  10.0,  1.9823,  -0.01396,  0.0453,   1.4095,  1.0095,   -0.00978,  0.000488 , 0.0001,      0.00003,     0.0001,       0.02,         0.0001,  0.0001,   0.0005
0.5,  0.01,   10.0,  1.9647,  -0.02879,  0.0912,   1.4032,  1.0181,   -0.01818,  0.000610 , 0.0001,      0.00005,     0.0001,       0.02,         0.0001,  0.0002,   0.0006
0.5,  0.03,   10.0,  1.8946,  -0.0950,   0.2839,   1.9384,  1.0507,   -0.04687,  0.000944 , 0.0001,      0.0003,      0.0001,       0.044,        0.0003,  0.0003,   0.001
0.5,  0.05,   10.0,  1.8278,  -0.1800,   0.4924,   3.2185,  1.0711,   -0.05651,  0.002682 , 0.0006,      0.003,       0.004,        0.25,         0.005,   0.004,    0.002
0.5,  0.07,   10.0,  1.7869,  -0.3204,   0.7030,   0.0858,  1.0325,    0.02016,  0.000    , 0.0007,      0.0014,      0.001,        0.016,        0.001,   0.002,    0.002
0.5,  0.075,  10.0,  1.7741,  -0.3556,   0.7644,   0.1333,  1.0334,    0.02809,  0.0032   , 0.001,       0.002,       0.002,        0.02,         0.002,   0.003,    0.003
0.5,  0.08,   10.0,  1.7661,  -0.3985,   0.8343,   0.1469,  1.0386,    0.03874,  0.00408  , 0.003,       0.003,       0.002,        0.025,        0.002,   0.003,    0.003
0.5,  0.09,   10.0,  1.7449,  -0.4699,   0.9601,   0.2073,  1.0321,    0.06857,  0.01132  , 0.008,       0.005,       0.005,        0.03,         0.002,   0.002,    0.0015
0.5,  0.10,   10.0,  1.7310,  -0.5340,   1.0832,   0.2496,  1.0113,    0.10431,  0.02516  , 0.004,       0.02,        0.02,         0.04,         0.03,    0.007,    0.005
0.5,  0.11,   10.0,  1.7094,  -0.6191,   1.2493,   0.2298,  1.0227,    0.13022,  0.03699  , 0.002,       0.004,       0.005,        0.005,        0.004,   0.003,    0.002
0.5,  0.12,   10.0,  1.6826,  -0.7025,   1.4282,   0.2117,  1.0342,    0.15779,  0.05289  , 0.004,       0.01,        0.02,         0.005,        0.01,    0.003,    0.002
0.5,  0.15,   10.0,  1.6034,  -0.8832,   1.9115,   0.2395,  0.9917,    0.21478,  0.15585  , 0.017,       0.013,       0.03,         0.01,         0.02,    0.003,    0.0024
0.5,  0.18,   10.0,  0.0035,  -1.5697,   3.0754,   0.1860,  512.1,     0.15929,  0.2908   , 1.44,        0.5,         0.4,          0.06,         512,     0.02,     0.01
0.5,  0.19,   10.0,  0.0038,  -1.5697,   3.2222,   0.1881,  444.441,   0.1799,   0.3220   , 1.5,         0.5,         0.6,          0.04,         444,     0.02,     0.01
0.5,  0.20,   10.0,  0.0036,  -1.5698,   3.276,    0.3286,  446.123,   0.1164,   0.4197   , 1.4,         0.4,         0.5,          0.1,          446,     0.05,     0.02
0.5,  0.005,  5.0,   1.9854,  -0.01379,  0.0453,   2.6236,  1.0059,   -0.00756,  0.00156  , 0.0001,      0.0002,      0.0001,       0.4,          0.0004,  0.001,    0.002
0.5,  0.01,   5.0,   1.9706,  -0.02782,  0.0915,   4.0167,  1.0103,   -0.01178,  0.0019   , 0.0001,      0.0002,      0.0003,       0.5,          0.001,   0.001,    0.002
0.5,  0.03,   5.0,   1.9140,  -0.1015,   0.2846,   7.9980,  1.0186,   -0.01692,  0.00358  , 0.0001,      0.0005,      0.0004,       1.7,          0.001,   0.001,    0.004
0.5,  0.05,   5.0,   1.8654,  -0.2123,   0.4930,   0.0915,  1.0129,    0.01000,  0.000    , 0.002,       0.001,       0.001,        0.07,         0.001,   0.005,    0.005
0.5,  0.07,   5.0,   1.8191,  -0.3501,   0.7424,   0.1967,  1.0281,    0.03598,  0.00179  , 0.002,       0.006,       0.002,        0.03,         0.002,   0.002,    0.002
0.5,  0.075,  5.0,   1.8112,  -0.3949,   0.8117,   0.2430,  1.0317,    0.03944,  0.0083   , 0.0008,      0.002,       0.002,        0.03,         0.002,   0.001,    0.0013
0.5,  0.08,   5.0,   1.7978,  -0.4299,   0.8769,   0.2921,  1.0297,    0.05109,  0.0129   , 0.0015,      0.003,       0.003,        0.03,         0.004,   0.002,    0.002
0.5,  0.09,   5.0,   1.7713,  -0.5147,   1.0327,   0.2486,  1.0452,    0.07219,  0.018    , 0.002,       0.004,       0.005,        0.025,        0.005,   0.002,    0.002
0.5,  0.10,   5.0,   1.7519,  -0.5871,   1.1744,   0.3194,  1.0286,    0.11230,  0.0314   , 0.002,       0.003,       0.004,        0.012,        0.005,   0.002,    0.001
0.5,  0.11,   5.0,   1.7165,  -0.6689,   1.3448,   0.2775,  1.0444,    0.13696,  0.0437   , 0.0034,      0.004,       0.007,        0.012,        0.007,   0.002,    0.0015
0.5,  0.12,   5.0,   1.6972,  -0.7339,   1.4931,   0.3226,  1.0163,    0.17877,  0.0666   , 0.0044,      0.004,       0.008,        0.008,        0.008,   0.003,    0.0009
0.5,  0.15,   5.0,   1.5305,  -0.9667,   2.1008,   0.2806,  1.0772,    0.23809,  0.150    , 0.025,       0.015,       0.032,        0.01,         0.032,   0.004,    0.002
0.5,  0.18,   5.0,   1.2933,  -1.1295,   2.6207,   0.2321,  1.1729,    0.25194,  0.2471   , 0.06,        0.025,       0.05,         0.01,         0.07,    0.003,    0.002
0.5,  0.19,   5.0,   0.0175,  -1.5652,   3.0217,   0.1611,  91.344,    0.20105,  0.28497  , 0.02,        0.01,        0.06,         0.005,        100,     0.002,    0.002
0.5,  0.05,   2.5,   1.9354,  -0.2659,   0.5513,   0.4568,  0.9780,    0.05635,  0.000    , 0.001,       0.0015,      0.0015,       0.03,         0.002,   0.001,    0.001
0.5,  0.07,   2.5,   1.8924,  -0.4199,   0.8361,   0.4657,  0.9900,    0.09007,  0.00596  , 0.004,       0.004,       0.03,         0.08,         0.01,    0.008,    0.002
0.5,  0.075,  2.5,   1.8847,  -0.4594,   0.9052,   0.5449,  0.9782,    0.11290,  0.0103   , 0.002,       0.002,       0.003,        0.02,         0.005,   0.004,    0.0006
0.5,  0.08,   2.5,   1.8733,  -0.4969,   0.9767,   0.5385,  0.9724,    0.13295,  0.01228  , 0.003,       0.004,       0.005,        0.03,         0.008,   0.006,    0.0009
0.5,  0.09,   2.5,   1.8419,  -0.5845,   1.1521,   0.4736,  0.9914,    0.15525,  0.01791  , 0.005,       0.005,       0.008,        0.03,         0.01,    0.007,    0.001
0.5,  0.10,   2.5,   1.7918,  -0.6717,   1.3402,   0.4120,  1.0158,    0.17934,  0.0255   , 0.009,       0.008,       0.015,        0.03,         0.02,    0.008,    0.002
0.5,  0.11,   2.5,   1.7360,  -0.7494,   1.5212,   0.3586,  1.0317,    0.21277,  0.03195  , 0.015,       0.012,       0.024,        0.02,         0.03,    0.009,    0.002
0.5,  0.01,   2.0,   2.0009,  -0.04455,  0.0992,   0.1847,  0.9847,    0.01707,  0.000    , 0.0002,      0.001,       0.0004,       0.03,         0.0005,  0.002,    0.002
0.5,  0.03,   2.0,   1.9916,  -0.1593,   0.3294,   0.3530,  0.9720,    0.04111,  0.000    , 0.0005,      0.001,       0.0005,       0.015,        0.0005,  0.001,    0.0008
0.5,  0.05,   2.0,   1.9642,  -0.2961,   0.5922,   0.4584,  0.9706,    0.07214,  0.000    , 0.001,       0.0004,      0.001,        0.01,         0.001,   0.001,    0.0001
0.5,  0.07,   2.0,   1.9505,  -0.4679,   0.8799,   0.7376,  0.9297,    0.16569,  0.00458  , 0.003,       0.003,       0.003,        0.02,         0.005,   0.004,    0.0005
0.5,  0.075,  2.0,   1.9012,  -0.4889,   0.9683,   0.4309,  0.9805,    0.13502,  0.000    , 0.0008,      0.001,       0.002,        0.003,        0.002,   0.002,    0.005
0.5,  0.08,   2.0,   1.9393,  -0.5536,   1.0328,   0.7332,  0.9063,    0.22135,  0.00776  , 0.004,       0.003,       0.005,        0.02,         0.008,   0.007,    0.0005
0.5,  0.09,   2.0,   1.9241,  -0.6477,   1.2199,   0.6960,  0.9031,    0.26530,  0.01447  , 0.01,        0.01,        0.02,         0.03,         0.02,    0.014,    0.002
0.5,  0.10,   2.0,   1.8693,  -0.7225,   1.4131,   0.5850,  0.9268,    0.28404,  0.0207   , 0.01,        0.005,       0.02,         0.02,         0.02,    0.01,     0.001
0.5,  0.11,   2.0,   1.8745,  -0.7897,   1.5659,   0.5800,  0.8678,    0.35879,  0.0302   , 0.02,        0.007,       0.02,         0.02,         0.02,    0.01,     0.001
0.5,  0.12,   2.0,   1.7125,  -0.8848,   1.8367,   0.4384,  0.9983,    0.33158,  0.036    , 0.03,        0.02,        0.033,        0.02,         0.034,   0.01,     0.001
0.5,  0.15,   2.0,   1.0321,  -1.2350,   2.6579,   0.3178,  1.6533,    0.37589,  0.07934  , 0.18,        0.07,        0.1,          0.02,         0.35,    0.013,    0.003
0.5,  0.18,   2.0,   0.0084,  -1.5682,   3.0299,   0.2078,  178.08,    0.44176,  0.09347  , 0.01,        0.1,         0.15,         0.01,         100,     0.006,    0.006
0.5,  0.19,   2.0,   0.0074,  -1.5685,   3.0931,   0.1995,  189.44,    0.44997,  0.11895  , 0.01,        0.1,         0.2,          0.01,         100,     0.005,    0.006
0.5,  0.005,  1.0,   2.0284,  -0.03667,  0.0639,   0.4654,  0.9729,    0.02298,  0.0047   , 0.0002,      0.0004,      0.0004,       0.1,          0.001,   0.0008,   0.005
0.5,  0.01,   1.0,   2.0515,  -0.0774,   0.1350,   0.5062,  0.9541,    0.04317,  0.00562  , 0.0005,      0.001,       0.0005,       0.07,         0.001,   0.001,    0.006
0.5,  0.03,   1.0,   2.0934,  -0.2544,   0.4621,   0.5369,  0.9282,    0.10117,  0.000    , 0.001,       0.002,       0.0008,       0.01,         0.001,   0.001,    0.0003
0.5,  0.05,   1.0,   2.0674,  -0.4353,   0.8247,   0.6069,  0.9279,    0.15832,  0.000    , 0.002,       0.0005,      0.002,        0.015,        0.003,   0.003,    0.0001
0.5,  0.07,   1.0,   1.9900,  -0.6297,   1.2213,   0.6032,  0.9391,    0.24103,  0.000    , 0.001,       0.001,       0.002,        0.004,        0.002,   0.002,    0.0001
0.5,  0.075,  1.0,   1.9486,  -0.6847,   1.3462,   0.5514,  0.9754,    0.24399,  0.000    , 0.001,       0.001,       0.001,        0.002,        0.002,   0.001,    0.0001
0.5,  0.08,   1.0,   1.9004,  -0.7377,   1.4626,   0.5207,  0.9990,    0.26063,  0.000    , 0.001,       0.001,       0.001,        0.002,        0.002,   0.001,    0.0001
0.5,  0.09,   1.0,   1.8159,  -0.8453,   1.7202,   0.5025,  1.0506,    0.30035,  0.00163  , 0.02,        0.002,       0.002,        0.02,         0.02,    0.01,     0.0001
0.5,  0.10,   1.0,   1.6869,  -0.9522,   1.9808,   0.4834,  1.1124,    0.34868,  0.0055   , 0.007,       0.004,       0.006,        0.005,        0.01,    0.005,    0.0002
0.5,  0.11,   1.0,   1.3518,  -1.1326,   2.4015,   0.4071,  1.4867,    0.36354,  0.00524  , 0.005,       0.002,       0.006,        0.001,        0.01,    0.0008,   0.0002
0.5,  0.12,   1.0,   1.2952,  -1.1693,   2.5166,   0.4506,  1.3687,    0.44364,  0.021    , 0.05,        0.008,       0.01,         0.02,         0.07,    0.015,    0.006
0.5,  0.15,   1.0,   0.0031,  -1.5700,   3.1967,   0.3847,  491.88,    0.56015,  0.049    , 0.003,       0.0001,      0.1,          0.03,         100,     0.02,     0.009
0.5,  0.005,  0.5,   2.0759,  -0.07212,  0.1111,   0.4158,  0.9483,    0.05317,  0.000    , 0.003,       0.005,       0.001,        0.5,          0.004,   0.008,    0.002
0.5,  0.01,   0.5,   2.1295,  -0.1487,   0.2408,   0.4689,  0.9249,    0.08326,  0.000    , 0.005,       0.006,       0.004,        0.4,          0.01,    0.001,    0.002
0.5,  0.03,   0.5,   2.1941,  -0.4352,   0.7897,   0.6935,  0.8990,    0.18366,  0.000    , 0.001,       0.004,       0.004,        0.01,         0.005,   0.004,    0.0001
0.5,  0.05,   0.5,   2.0835,  -0.7045,   1.3737,   0.7185,  0.9400,    0.28274,  0.000    , 0.0004,      0.002,       0.003,        0.003,        0.004,   0.002,    0.0001
0.5,  0.07,   0.5,   1.7260,  -0.9949,   2.0686,   0.6351,  1.1568,    0.36857,  0.0011   , 0.002,       0.002,       0.003,        0.001,        0.004,   0.001,    0.0001
0.5,  0.075,  0.5,   1.6336,  -1.0568,   2.2176,   0.6434,  1.1902,    0.41187,  0.0021   , 0.006,       0.002,       0.003,        0.004,        0.01,    0.004,    0.0001
0.5,  0.08,   0.5,   1.3562,  -1.1619,   2.4498,   0.5841,  1.4669,    0.41487,  0.0017   , 0.01,        0.004,       0.009,        0.002,        0.02,    0.0023,   0.0001
0.5,  0.09,   0.5,   0.7655,  -1.3603,   2.8158,   0.5616,  2.5728,    0.45839,  0.00369  , 0.025,       0.015,       0.05,         0.015,        0.1,     0.02,     0.001
0.5,  0.10,   0.5,   0.0031,  -1.5700,   2.9834,   0.5504,  555.35,    0.54077,  0.00728  , 0.003,       0.0001,      0.004,        0.02,         50,      0.02,     0.002
0.5,  0.11,   0.5,   0.0026,  -1.5700,   2.7885,   0.4982,  516.66,    0.58132,  0.00826  , 0.003,       0.0001,      0.007,        0.001,        50,      0.0011,   0.001
0.5,  0.12,   0.5,   0.0032,  -1.5700,   3.0814,   0.4991,  409.79,    0.66117,  0.01437  , 0.003,       0.0001,      0.03,         0.02,         50,      0.01,     0.003
0.5,  0.15,   0.5,   0.0030,  -1.5700,   3.0962,   0.4077,  305.49,    0.73107,  0.02679  , 0.003,       0.0001,      0.9,          0.08,         50,      0.15,     0.01
0.6,  0.005,  10.0,  1.9807,  -0.00924,  0.0359,   1.3637,  1.00907,  -0.00921,  0.000184 , 0.0001,      0.00003,     0.0001,       0.018,        0.00005, 0.00006,  0.0002
0.6,  0.01,   10.0,  1.9611,  -0.01849,  0.0723,   1.6183,  1.01887,  -0.01869,  0.000    , 0.0001,      0.00002,     0.0001,       0.015,        0.0001,  0.0002,   0.00001
0.6,  0.03,   10.0,  1.8814,  -0.05994,  0.2218,   1.7745,  1.05652,  -0.05462,  0.000    , 0.0001,      0.0001,      0.0001,       0.02,         0.0001,  0.0006,   0.00002
0.6,  0.05,   10.0,  1.7998,  -0.1107,   0.3785,   1.8917,  1.08934,  -0.08313,  0.000482 , 0.002,       0.01,        0.001,        0.5,          0.0005,  0.001,    0.0005
0.6,  0.07,   10.0,  1.7162,  -0.1703,   0.5436,   2.397,   1.11464,  -0.10078,  0.00227  , 0.001,       0.0025,      0.001,        0.124,        0.0017,  0.002,    0.000158
0.6,  0.09,   10.0,  1.6440,  -0.2636,   0.7157,   4.439,   1.09776,  -0.06750,  0.00766  , 0.001,       0.00213,     0.00237,      0.55,         0.005,   0.0047,   0.000153
0.6,  0.10,   10.0,  1.6405,  -0.3805,   0.8211,   14.7,    1.08159,  -0.01476,  0.01038  , 0.02,        0.02,        0.004,        12,           0.01,    0.02,     0.003
0.6,  0.11,   10.0,  1.6002,  -0.4290,   0.9058,   0.175,   1.0673,    0.03357,  0.00564  , 0.002,       0.01,        0.006,        0.03,         0.003,   0.002,    0.003
0.6,  0.12,   10.0,  1.5791,  -0.5307,   1.0417,   0.165,   1.0905,    0.05339,  0.00619  , 0.002,       0.003,       0.003,        0.008,        0.003,   0.0007,   0.001
0.6,  0.15,   10.0,  1.4866,  -0.7668,   1.4666,   0.258,   1.1157,    0.1621,   0.03442  , 0.005,       0.01,        0.02,         0.01,         0.02,    0.003,    0.002
0.6,  0.18,   10.0,  1.3966,  -0.9464,   1.8998,   0.271,   1.0809,    0.2804,   0.08775  , 0.017,       0.0116,      0.022,        0.006,        0.0236,  0.00329,  0.00126
0.6,  0.20,   10.0,  1.2459,  -1.0790,   2.2618,   0.214,   1.1745,    0.3266,   0.11888  , 0.04,        0.0217,      0.04,         0.006,        0.0552,  0.00255,  0.00247
0.6,  0.21,   10.0,  0.0124,  -1.5665,   2.7659,   0.164,   128.8,     0.3159,   0.12543  , 0.7,         0.2,         0.1,          0.003,        100,     0.002,    0.002
0.6,  0.22,   10.0,  0.0086,  -1.5680,   2.9170,   0.159,   179.2,     0.3336,   0.15669  , 0.85,        0.3,         0.2,          0.006,        100,     0.004,    0.002
0.6,  0.23,   10.0,  0.0265,  -1.56,     2.95,     0.164,   54.5,      0.317,    0.204    , 0.04,        0.01,        0.1,          0.004,        30,      0.003,    0.002
0.6,  0.25,   10.0,  0.0077,  -1.57,     3.33,     0.188,   177,       0.334,    0.277    , 0.008,       0.001,       0.2,          0.01,         100,     0.05,     0.04
0.6,  0.005,  5.0,   1.9821,  -0.0083,   0.0359,   2.7075,  1.0071,   -0.00787,   0.0006  , 0.001,       0.0002,      0.0005,       3,            0.001,   0.001,    0.0006
0.6,  0.01,   5.0,   1.9645,  -0.0177,   0.0722,   2.4914,  1.0141,   -0.01513,   0.0012  , 0.001,       0.002,       0.0006,       2.5,          0.002,   0.001,    0.0012
0.6,  0.03,   5.0,   1.8928,  -0.0610,   0.2214,   2.8484,  1.0379,   -0.03743,   0.0015  , 0.0003,      0.001,       0.0001,       0.1,          0.0003,  0.001,    0.0015
0.6,  0.05,   5.0,   1.8197,  -0.1173,   0.3799,   3.2842,  1.0573,   -0.05193,   0.0020  , 0.0003,      0.001,       0.0005,       0.2,          0.001,   0.001,    0.002
0.6,  0.07,   5.0,   1.7483,  -0.1945,   0.5488,   5.1096,  1.0625,   -0.04698,   0.0045  , 0.0004,      0.001,       0.0008,       0.41,         0.0013,  0.0012,   0.001
0.6,  0.09,   5.0,   1.6986,  -0.3336,   0.7307,   0.0747,  1.0435,    0.01400,   0.000   , 0.0013,      0.003,       0.002,        0.12,         0.002,   0.015,    0.015
0.6,  0.10,   5.0,   1.6576,  -0.3864,   0.8407,   0.1567,  1.0622,    0.02801,   0.0025  , 0.01,        0.02,        0.005,        0.07,         0.005,   0.004,    0.006
0.6,  0.11,   5.0,   1.6322,  -0.4802,   0.9613,   0.1218,  1.0776,    0.04431,   0.000   , 0.012,       0.03,        0.006,        0.03,         0.004,   0.004,    0.006
0.6,  0.12,   5.0,   1.5843,  -0.5413,   1.0878,   0.1752,  1.0941,    0.06428,   0.0079  , 0.003,       0.007,       0.006,        0.026,        0.0062,  0.004,    0.006
0.6,  0.15,   5.0,   1.4420,  -0.7968,   1.5363,   0.2088,  1.1692,    0.16223,   0.0249  , 0.006,       0.02,        0.03,         0.01,         0.015,   0.002,    0.003
0.6,  0.20,   5.0,   1.1307,  -1.1493,   2.3993,   0.2736,  1.3051,    0.32437,   0.1417  , 0.06,        0.04,        0.07,         0.007,        0.085,   0.004,    0.003
0.6,  0.25,   5.0,   0.0043,  -1.5696,   3.3014,   0.2269,  305.6,     0.33022,   0.2933  , 0.75,        0.2,         0.15,         0.01,         100,     0.005,    0.005
0.6,  0.09,   2.5,   1.7631,  -0.4066,   0.8245,   0.3756,  1.0325,    0.04684,   0.0049  , 0.001,       0.002,       0.002,        0.026,        0.003,   0.0016,   0.0006
0.6,  0.10,   2.5,   1.7214,  -0.4841,   0.9588,   0.2399,  1.0648,    0.05470,   0.0029  , 0.0013,      0.003,       0.003,        0.024,        0.004,   0.0012,   0.0016
0.6,  0.11,   2.5,   1.6840,  -0.5510,   1.0772,   0.3566,  1.0618,    0.08418,   0.0112  , 0.0023,      0.004,       0.005,        0.024,        0.007,   0.0035,   0.0009
0.6,  0.12,   2.5,   1.6495,  -0.6352,   1.2212,   0.4211,  1.0734,    0.11578,   0.0202  , 0.005,       0.006,       0.009,        0.026,        0.012,   0.0063,   0.0008
0.6,  0.15,   2.5,   1.3772,  -0.9368,   1.8070,   0.2856,  1.3073,    0.19258,   0.0330  , 0.014,       0.01,        0.02,         0.01,         0.026,   0.0042,   0.0013
0.6,  0.005,  2.0,   1.9924,  -0.0139,   0.0375,   0.0826,  0.9969,    0.00406,   0.000   , 0.0003,      0.0006,      0.0001,       20,           0.0002,  0.004,    0.005
0.6,  0.01,   2.0,   1.9846,  -0.0293,   0.0759,   0.1228,  0.9941,    0.00760,   0.000   , 0.0006,      0.002,       0.0001,       0.1,          0.0002,  0.003,    0.003
0.6,  0.03,   2.0,   1.9505,  -0.1055,   0.2442,   0.2334,  0.9902,    0.01655,   0.000   , 0.001,       0.003,       0.001,        0.1,          0.002,   0.003,    0.002
0.6,  0.05,   2.0,   1.9074,  -0.1991,   0.4327,   0.3431,  0.9950,    0.02588,   0.000   , 0.001,       0.002,       0.001,        0.05,         0.002,   0.003,    0.001
0.6,  0.07,   2.0,   1.8529,  -0.3090,   0.6418,   0.3986,  1.0060,    0.04291,   0.000   , 0.001,       0.002,       0.001,        0.01,         0.001,   0.001,    0.0005
0.6,  0.09,   2.0,   1.7905,  -0.4383,   0.8705,   0.4331,  1.0168,    0.08035,   0.000   , 0.001,       0.001,       0.004,        0.006,        0.002,   0.002,    0.0001
0.6,  0.10,   2.0,   1.7523,  -0.5125,   1.0035,   0.4001,  1.0338,    0.10003,   0.000   , 0.001,       0.0025,      0.003,        0.006,        0.002,   0.002,    0.0001
0.6,  0.11,   2.0,   1.7085,  -0.5899,   1.1445,   0.3783,  1.0511,    0.12733,   0.000   , 0.004,       0.002,       0.002,        0.01,         0.005,   0.004,    0.0001
0.6,  0.12,   2.0,   1.6549,  -0.6698,   1.2947,   0.3556,  1.0727,    0.15991,   0.000   , 0.001,       0.002,       0.002,        0.005,        0.003,   0.001,    0.0001
0.6,  0.15,   2.0,   1.4764,  -0.9157,   1.7932,   0.3671,  1.1197,    0.30037,   0.0178  , 0.003,       0.001,       0.002,        0.002,        0.005,   0.001,    0.001
0.6,  0.20,   2.0,   0.0097,  -1.5678,   2.9107,   0.2618,  157.2,     0.46923,   0.0600  , 0.3,         0.1,         0.05,         0.01,         100,     0.004,    0.005
0.6,  0.25,   2.0,   0.0036,  -1.5693,   2.8786,   0.1662,  248.2,     0.53161,   0.1167  , 0.004,       0.001,       0.2,          0.02,         100,     0.006,    0.04
0.6,  0.005,  1.0,   2.0111,  -0.0259,   0.0488,   0.4729,  0.9853,    0.01313,   0.002   , 0.0001,      0.0001,      0.0001,       0.03,         0.0001,  0.0002,   0.002
0.6,  0.01,   1.0,   2.0203,  -0.0544,   0.1008,   0.5435,  0.9734,    0.02511,   0.003   , 0.0001,      0.0001,      0.0001,       0.01,         0.0001,  0.0001,   0.003
0.6,  0.03,   1.0,   2.0335,  -0.1800,   0.3339,   0.6195,  0.9517,    0.06253,   0.001   , 0.0004,      0.001,       0.0003,       0.03,         0.001,   0.0001,   0.001
0.6,  0.05,   1.0,   2.0110,  -0.3193,   0.5975,   0.6655,  0.9560,    0.09220,   0.000   , 0.0005,      0.001,       0.0006,       0.005,        0.001,   0.0006,   0.0001
0.6,  0.07,   1.0,   1.9509,  -0.4691,   0.8893,   0.6524,  0.9789,    0.12659,   0.000   , 0.009,       0.001,       0.01,         0.08,         0.02,    0.02,     0.0001
0.6,  0.09,   1.0,   1.8529,  -0.6367,   1.2169,   0.6011,  1.0232,    0.17673,   0.000   , 0.003,       0.001,       0.0005,       0.01,         0.001,   0.002,    0.0001
0.6,  0.10,   1.0,   1.7839,  -0.7265,   1.3981,   0.5720,  1.0563,    0.20937,   0.0004  , 0.004,       0.002,       0.005,        0.005,        0.002,   0.002,    0.0001
0.6,  0.11,   1.0,   1.6848,  -0.8261,   1.5993,   0.5239,  1.1160,    0.24342,   0.000   , 0.004,       0.01,        0.01,         0.004,        0.02,    0.004,    0.0001
0.6,  0.12,   1.0,   1.5843,  -0.9235,   1.8103,   0.5247,  1.1677,    0.29186,   0.0034  , 0.0011,      0.002,       0.01,         0.0012,       0.004,   0.001,    0.0001
0.6,  0.15,   1.0,   0.6170,  -1.3752,   2.6309,   0.4149,  3.0284,    0.39681,   0.0094  , 0.3,         0.1,         0.1,          0.05,         1.2,     0.05,     0.004
0.6,  0.20,   1.0,   0.0035,  -1.5697,   2.9813,   0.3351,  319.85,    0.62496,   0.0373  , 0.0035,      0.001,       0.1,          0.005,        100,     0.005,    0.003
0.6,  0.25,   1.0,   0.0000,  -1.5699,   1.3211,   0.1894,  428.18,    0.62691,   0.0415  , 0.001,       0.001,       0.1,          0.005,        100,     0.005,    0.006
0.6,  0.005,  0.5,   2.0447,  -0.0538,   0.0827,   0.7343,  0.9671,    0.02874,   0.0050  , 0.0003,      0.0005,      0.0003,       0.1,          0.001,   0.0003,   0.005
0.6,  0.01,   0.5,   2.0797,  -0.1103,   0.1737,   0.7728,  0.9463,    0.05339,   0.0055  , 0.002,       0.005,       0.006,        0.3,          0.01,    0.003,    0.0055
0.6,  0.03,   0.5,   2.1323,  -0.3296,   0.5755,   0.8092,  0.9254,    0.12285,   0.0007  , 0.003,       0.005,       0.0006,       0.05,         0.001,   0.001,    0.001
0.6,  0.05,   0.5,   2.0800,  -0.5515,   1.0137,   0.8424,  0.9581,    0.18294,   0.000   , 0.003,       0.004,       0.001,        0.01,         0.002,   0.002,    0.0001
0.6,  0.07,   0.5,   1.9204,  -0.7757,   1.4857,   0.8071,  1.0317,    0.26207,   0.0002  , 0.004,       0.001,       0.001,        0.01,         0.002,   0.003,    0.0001
0.6,  0.09,   0.5,   1.5803,  -1.0238,   2.0395,   0.7143,  1.2588,    0.34342,   0.0009  , 0.015,       0.003,       0.005,        0.015,        0.02,    0.01,     0.0002
0.6,  0.10,   0.5,   1.2835,  -1.1613,   2.3302,   0.6729,  1.5201,    0.39240,   0.0017  , 0.012,       0.01,        0.02,         0.003,        0.03,    0.005,    0.0002
0.6,  0.11,   0.5,   0.0027,  -1.5700,   2.7498,   0.5834,  779.43,    0.38038,   0.0014  , 0.003,       0.001,       0.01,         0.005,        200,     0.005,    0.0005
0.6,  0.12,   0.5,   0.0030,  -1.5700,   2.8114,   0.6026,  592.37,    0.51099,   0.0043  , 0.003,       0.0001,      0.02,         0.03,         200,     0.03,     0.001
0.6,  0.15,   0.5,   0.0033,  -1.5700,   3.0128,   0.5282,  358.72,    0.71028,   0.0108  , 0.0033,      0.0001,      0.1,          0.01,         200,     0.003,    0.003
0.6,  0.20,   0.5,   0.0038,  -1.5697,   3.1210,   0.3791,  182.61,    0.78845,   0.024   , 0.004,       0.0003,      0.1,          0.002,        100,     0.003,    0.005
0.6,  0.25,   0.5,   0.0000,  -1.5683,   1.1399,   0.2365,  109.66,    0.73023,   0.0203  , 0.006,       0.01,        0.3,          0.01,         50,      0.04,     0.005
0.7,  0.005,  10.0,  1.9804,  -0.00589,  0.0285,   1.4473,  1.0083,   -0.00824,   0.000   , 0.0005,      0.001,       0.0001,       0.2,          0.0001,  0.0002,   0.00004
0.7,  0.01,   10.0,  1.9606,  -0.01215,  0.0570,   1.4785,  1.0167,   -0.01618,   0.000   , 0.0001,      0.0001,      0.0001,       0.04,         0.0002,  0.0006,   0.00002
0.7,  0.03,   10.0,  1.8792,  -0.03739,  0.1733,   1.6408,  1.0516,   -0.04985,   0.000   , 0.0001,      0.0001,      0.0001,       0.04,         0.0003,  0.001,    0.00002
0.7,  0.05,   10.0,  1.7934,  -0.06396,  0.2925,   1.8030,  1.0865,   -0.08445,   0.000156, 0.0003,      0.001,       0.001,        0.04,         0.002,   0.001,    0.00016
0.7,  0.08,   10.0,  1.6566,  -0.1105,   0.4766,   2.0648,  1.1355,   -0.12927,   0.000719, 0.0005,      0.0014,      0.0005,       0.05,         0.001,   0.001,    0.0001
0.7,  0.10,   10.0,  1.5550,  -0.1404,   0.6039,   2.5744,  1.1642,   -0.15496,   0.0022  , 0.0013,      0.0035,      0.0015,       0.12,         0.003,   0.003,    0.0001
0.7,  0.12,   10.0,  1.4598,  -0.1994,   0.7421,   3.1158,  1.1768,   -0.15825,   0.00482 , 0.0013,      0.003,       0.0025,       0.17,         0.006,   0.006,    0.0001
0.7,  0.15,   10.0,  1.3874,  -0.5129,   1.029,    8.5867,  1.1721,   -0.03127,   0.010   , 0.04,        0.1,         0.04,         2,            0.02,    0.02,     0.006
0.7,  0.17,   10.0,  1.3061,  -0.6974,   1.238,    0.1530,  1.2186,    0.06595,   0.000   , 0.02,        0.12,        0.05,         0.02,         0.02,    0.02,     0.002
0.7,  0.18,   10.0,  1.2247,  -0.8058,   1.398,    0.1606,  1.3155,    0.08611,   0.0042  , 0.006,       0.04,        0.015,        0.006,        0.05,    0.004,    0.003
0.7,  0.20,   10.0,  0.9509,  -1.0898,   1.845,    0.2053,  1.7740,    0.16731,   0.0119  , 0.04,        0.03,        0.04,         0.008,        0.1,     0.004,    0.006
0.7,  0.21,   10.0,  0.6177,  -1.2895,   2.106,    0.3062,  2.6598,    0.2254,    0.0368  , 0.15,        0.1,         0.1,          0.03,         0.6,     0.02,     0.003
0.7,  0.22,   10.0,  0.0122,  -1.5656,   2.286,    0.2545,  132.0,     0.281,     0.0316  , 0.6,         0.2,         0.1,          0.1,          130,     0.05,     0.015
0.7,  0.23,   10.0,  0.0185,  -1.5627,   2.285,    0.2163,  81.6364,   0.308,     0.0337  , 0.02,        0.003,       0.05,         0.02,         20,      0.02,     0.002
0.7,  0.25,   10.0,  0.0253,  -1.5600,   2.375,    0.2051,  51.7953,   0.386,     0.0563  , 0.026,       0.006,       0.1,          0.01,         50,      0.01,     0.003
0.7,  0.30,   10.0,  0.0277,  -1.5602,   2.728,    0.1218,  37.0463,   0.519,     0.0867  , 0.028,       0.003,       0.08,         0.003,        30,      0.01,     0.005
0.7,  0.005,  5.0,   1.9814,  -0.0057,   0.0285,   2.0030,  1.0073,   -0.00742,   0.0003  , 0.0001,      0.0001,      0.0001,       0.02,         0.0002,  0.0001,   0.0003
0.7,  0.01,   5.0,   1.9625,  -0.0110,   0.0571,   2.2499,  1.0143,   -0.01459,   0.0004  , 0.0001,      0.0002,      0.0001,       0.02,         0.0001,  0.0001,   0.0004
0.7,  0.03,   5.0,   1.8854,  -0.0356,   0.1732,   2.4319,  1.0413,   -0.04073,   0.0006  , 0.0001,      0.0001,      0.0001,       0.02,         0.0002,  0.0002,   0.0003
0.7,  0.05,   5.0,   1.8054,  -0.0653,   0.2927,   2.5824,  1.0673,   -0.06468,   0.0005  , 0.0002,      0.0005,      0.0001,       0.04,         0.0002,  0.0002,   0.0003
0.7,  0.08,   5.0,   1.6780,  -0.1213,   0.4793,   2.9737,  1.1007,   -0.09253,   0.001   , 0.0004,      0.0002,      0.0003,       0.03,         0.001,   0.002,    0.0003
0.7,  0.10,   5.0,   1.5894,  -0.1705,   0.6074,   4.3671,  1.0995,   -0.08703,   0.0034  , 0.001,       0.004,       0.0012,       0.3,          0.01,    0.006,    0.0006
0.7,  0.12,   5.0,   1.5132,  -0.2687,   0.7475,   5.9747,  1.0958,   -0.06368,   0.0071  , 0.001,       0.001,       0.0025,       0.55,         0.004,   0.005,    0.0003
0.7,  0.15,   5.0,   1.4191,  -0.5380,   1.0241,   0.0905,  1.1285,    0.03097,   0.000   , 0.01,        0.04,        0.05,         100,          0.05,    0.025,    0.0186
0.7,  0.17,   5.0,   1.3229,  -0.7185,   1.2758,   0.2606,  1.2123,    0.07237,   0.0151  , 0.005,       0.007,       0.01,         0.023,        0.01,    0.003,    0.0014
0.7,  0.18,   5.0,   1.2536,  -0.8349,   1.4822,   0.2448,  1.3139,    0.09868,   0.0194  , 0.013,       0.016,       0.025,        0.033,        0.034,   0.006,    0.003
0.7,  0.20,   5.0,   0.8436,  -1.1566,   1.9319,   0.1732,  2.0677,    0.15635,   0.0115  , 0.1,         0.05,        0.07,         0.01,         0.3,     0.004,    0.006
0.7,  0.21,   5.0,   0.7328,  -1.2188,   2.0127,   0.2189,  2.2204,    0.20990,   0.0246  , 0.14,        0.08,        0.1,          0.13,         0.5,     0.02,     0.02
0.7,  0.22,   5.0,   0.0179,  -1.5628,   2.2422,   0.2121,  89.591,    0.25864,   0.0259  , 0.2,         0.01,        0.2,          0.1,          85,      0.08,     0.015
0.7,  0.23,   5.0,   0.0251,  -1.5601,   2.3288,   0.2039,  60.135,    0.31978,   0.0357  , 0.025,       0.004,       0.2,          0.1,          65,      0.01,     0.02
0.7,  0.25,   5.0,   0.0166,  -1.5643,   2.5010,   0.2318,  79.11,     0.42220,   0.0634  , 0.02,        0.004,       0.2,          0.1,          70,      0.01,     0.02
0.7,  0.30,   5.0,   0.0064,  -1.5679,   2.4525,   0.1017,  154.54,    0.48932,   0.0704  , 0.01,        0.004,       0.2,          0.2,          100,     0.01,     0.03
0.7,  0.005,  2.0,   1.9878,  -0.0088,   0.0292,   12.99,   0.9998,   -0.00154,   0.0016  , 0.0001,      0.0002,      0.0001,       5,            0.0001,  0.0001,   0.0016
0.7,  0.01,   2.0,   1.9758,  -0.0190,   0.0592,   13.546,  0.9999,   -0.00267,   0.0028  , 0.0001,      0.0002,      0.0002,       5,            0.0005,  0.0004,   0.0028
0.7,  0.03,   2.0,   1.9262,  -0.0676,   0.1848,   17.834,  1.0020,   -0.00460,   0.0048  , 0.0001,      0.0001,      0.0002,       10,           0.002,   0.002,    0.004
0.7,  0.05,   2.0,   1.8725,  -0.1285,   0.3213,   22.936,  1.0083,   -0.00494,   0.0049  , 0.0002,      0.0005,      0.0015,       10,           0.002,   0.0025,   0.004
0.7,  0.08,   2.0,   1.7796,  -0.2416,   0.5439,   0.1626,  1.0223,    0.00920,   0.000   , 0.003,       0.006,       0.001,        0.025,        0.001,   0.001,    0.0014
0.7,  0.10,   2.0,   1.7073,  -0.3339,   0.7089,   0.2869,  1.0386,    0.02060,   0.000   , 0.002,       0.004,       0.004,        0.07,         0.002,   0.002,    0.001
0.7,  0.12,   2.0,   1.6262,  -0.4473,   0.8928,   0.3328,  1.0637,    0.04254,   0.000   , 0.003,       0.002,       0.001,        0.03,         0.001,   0.002,    0.0001
0.7,  0.15,   2.0,   1.4769,  -0.6610,   1.2236,   0.3462,  1.1317,    0.10823,   0.000   , 0.001,       0.001,       0.003,        0.004,        0.003,   0.002,    0.0001
0.7,  0.17,   2.0,   1.3107,  -0.8497,   1.5250,   0.2816,  1.2899,    0.14325,   0.0052  , 0.05,        0.05,        0.07,         0.08,         0.15,    0.05,     0.002
0.7,  0.18,   2.0,   1.2673,  -0.9035,   1.6192,   0.3451,  1.2557,    0.20793,   0.015   , 0.04,        0.04,        0.06,         0.02,         0.06,    0.01,     0.002
0.7,  0.20,   2.0,   0.5396,  -1.3391,   2.2140,   0.2823,  3.2288,    0.23768,   0.0209  , 0.2,         0.1,         0.06,         0.06,         1,       0.02,     0.004
0.7,  0.21,   2.0,   0.0219,  -1.5615,   2.3049,   0.2430,  75.15,     0.28879,   0.0116  , 0.02,        0.002,       0.07,         0.003,        70,      0.005,    0.0005
0.7,  0.22,   2.0,   0.0066,  -1.5679,   2.2665,   0.2280,  226.02,    0.33182,   0.0127  , 0.01,        0.001,       0.08,         0.003,        100,     0.005,    0.0005
0.7,  0.23,   2.0,   0.0069,  -1.5676,   2.2060,   0.2062,  192.67,    0.36102,   0.0139  , 0.01,        0.001,       0.09,         0.003,        100,     0.005,    0.0008
0.7,  0.25,   2.0,   0.0071,  -1.5683,   2.6749,   0.2803,  171.49,    0.52938,   0.0453  , 0.01,        0.001,       0.2,          0.009,        100,     0.012,    0.003
0.7,  0.30,   2.0,   0.0027,  -1.5693,   2.4884,   0.1716,  225.71,    0.60976,   0.0663  , 0.01,        0.001,       0.04,         0.02,         100,     0.001,    0.005
0.7,  0.005,  1.0,   2.0007,  -0.0184,   0.0381,   0.3719,  0.9930,    0.00707,   0.0003  , 0.0001,      0.0002,      0.02,         0.0001,       0.0001,  0.0002,   0.0003
0.7,  0.01,   1.0,   2.0005,  -0.0379,   0.0775,   0.4629,  0.9869,    0.01368,   0.0006  , 0.0001,      0.0003,      0.001,        0.06,         0.0002,  0.0001,   0.0006
0.7,  0.03,   1.0,   1.9892,  -0.1247,   0.2478,   0.5902,  0.9734,    0.03460,   0.000   , 0.0001,      0.0003,      0.0001,       0.01,         0.0001,  0.0005,   0.0001
0.7,  0.05,   1.0,   1.9594,  -0.2231,   0.4356,   0.6954,  0.9746,    0.05013,   0.000   , 0.0002,      0.0004,      0.0002,       0.01,         0.0002,  0.005,    0.0001
0.7,  0.08,   1.0,   1.8754,  -0.3913,   0.7503,   0.7046,  1.0026,    0.07368,   0.000   , 0.0002,      0.0006,      0.0004,       0.003,        0.001,   0.0005,   0.0001
0.7,  0.10,   1.0,   1.7890,  -0.5217,   0.9868,   0.6513,  1.0418,    0.09716,   0.000   , 0.0008,      0.0006,      0.0015,       0.01,         0.002,   0.002,    0.0001
0.7,  0.12,   1.0,   1.6725,  -0.6709,   1.2504,   0.6095,  1.0978,    0.14004,   0.0002  , 0.007,       0.0003,      0.006,        0.02,         0.002,   0.01,     0.0001
0.7,  0.15,   1.0,   1.3512,  -0.9673,   1.7759,   0.5043,  1.3646,    0.22447,   0.0008  , 0.001,       0.001,       0.002,        0.002,        0.001,   0.001,    0.0001
0.7,  0.17,   1.0,   0.4788,  -1.3977,   2.4154,   0.4196,  4.2622,    0.26552,   0.0000  , 0.05,        0.02,        0.02,         0.001,        0.3,     0.02,     0.0001
0.7,  0.18,   1.0,   0.7624,  -1.3059,   2.3755,   0.5058,  2.1868,    0.41934,   0.0078  , 0.2,         0.04,        0.03,         0.05,         0.2,     0.8,      0.001
0.7,  0.20,   1.0,   0.0025,  -1.5700,   2.6086,   0.4510,  578.81,    0.52895,   0.0103  , 0.003,       0.001,       0.01,         0.01,         200,     0.01,     0.0015
0.7,  0.21,   1.0,   0.0021,  -1.5700,   2.4811,   0.3930,  582.01,    0.53799,   0.0068  , 0.003,       0.001,       0.1,          0.01,         200,     0.01,     0.0015
0.7,  0.22,   1.0,   0.0021,  -1.5700,   2.5443,   0.3752,  534.43,    0.58575,   0.0091  , 0.003,       0.001,       0.2,          0.04,         200,     0.05,     0.008
0.7,  0.23,   1.0,   0.0021,  -1.5700,   2.5104,   0.3515,  465.97,    0.61488,   0.0111  , 0.003,       0.001,       0.3,          0.04,         200,     0.04,     0.009
0.7,  0.25,   1.0,   0.0018,  -1.5700,   2.5000,   0.3084,  420.14,    0.66284,   0.0157  , 0.003,       0.001,       0.4,          0.01,         200,     0.02,     0.001
0.7,  0.30,   1.0,   0.0006,  -1.5701,   2.0641,   0.2146,  418.56,    0.71355,   0.0287  , 0.001,       0.001,       0.9,          0.01,         200,     0.04,     0.005
0.7,  0.005,  0.5,   2.0234,  -0.0392,   0.0634,   0.8551,  0.9814,    0.01645,   0.0028  , 0.0002,      0.0003,      0.0001,       0.07,         0.0003,  0.0002,   0.003
0.7,  0.01,   0.5,   2.0427,  -0.0804,   0.1301,   0.9500,  0.9670,    0.03218,   0.0038  , 0.0002,      0.0005,      0.0001,       0.05,         0.0002,  0.0002,   0.004
0.7,  0.03,   0.5,   2.0772,  -0.2496,   0.4231,   1.0278,  0.9479,    0.07863,   0.0023  , 0.0008,      0.0015,      0.0006,       0.02,         0.0015,  0.002,    0.002
0.7,  0.05,   0.5,   2.0463,  -0.4195,   0.7452,   0.9687,  0.9734,    0.10966,   0.0002  , 0.0015,      0.004,       0.002,        0.02,         0.001,   0.004,    0.0002
0.7,  0.08,   0.5,   1.8839,  -0.6902,   1.2692,   0.9435,  1.0569,    0.18412,   0.0000  , 0.006,       0.007,       0.004,        0.01,         0.002,   0.002,    0.0001
0.7,  0.10,   0.5,   1.6536,  -0.8834,   1.6633,   0.8313,  1.1957,    0.23996,   0.0003  , 0.006,       0.002,       0.002,        0.01,         0.005,   0.007,    0.0003
0.7,  0.12,   0.5,   1.2358,  -1.1273,   2.1283,   0.7364,  1.5868,    0.31739,   0.0009  , 0.006,       0.002,       0.002,        0.01,         0.01,    0.005,    0.0009
0.7,  0.15,   0.5,   0.0025,  -1.5700,   2.5474,   0.6222,  626.52,    0.50502,   0.0013  , 0.003,       0.0001,      0.5,          0.1,          200,     0.13,     0.001
0.7,  0.17,   0.5,   0.0017,  -1.5700,   2.1814,   0.5330,  554.94,    0.55936,   0.0017  , 0.002,       0.0001,      0.5,          0.1,          200,     0.13,     0.001
0.7,  0.18,   0.5,   0.0036,  -1.5701,   2.9718,   0.5842,  300.23,    0.77145,   0.0078  , 0.004,       0.0001,      0.3,          0.03,         200,     0.01,     0.001
0.7,  0.20,   0.5,   0.0031,  -1.5700,   2.7882,   0.4998,  259.27,    0.78636,   0.0086  , 0.004,       0.0001,      0.3,          0.01,         200,     0.03,     0.001
0.7,  0.21,   0.5,   0.0027,  -1.5701,   2.7940,   0.4519,  287.44,    0.78156,   0.0058  , 0.003,       0.0002,      1,            0.04,         200,     0.1,      0.002
0.7,  0.22,   0.5,   0.0017,  -1.5703,   2.7796,   0.4235,  420.41,    0.79246,   0.0067  , 0.002,       0.0003,      0.5,          0.03,         200,     0.04,     0.004
0.7,  0.23,   0.5,   0.0021,  -1.5701,   2.6547,   0.3954,  281.19,    0.79576,   0.0075  , 0.002,       0.0002,      0.5,          0.03,         200,     0.04,     0.005
0.7,  0.25,   0.5,   0.0018,  -1.5702,   2.7188,   0.3506,  288.64,    0.81407,   0.0098  , 0.002,       0.0002,      0.2,          0.01,         200,     0.01,     0.003
0.7,  0.30,   0.5,   0.0039,  -1.5685,   2.3486,   0.2589,  70.662,    0.82642,   0.0155  , 0.004,       0.002,       0.9,          0.01,         50,      0.01,     0.005
0.8,  0.001,  10.0,  1.9962,  -0.00068,  0.0045,   1.3770,  1.00139,  -0.00133,   0.000   , 0.0001,      0.00002,     0.0001,       0.15,         0.00003, 0.0002,   0.00002
0.8,  0.005,  10.0,  1.9807,  -0.00303,  0.0226,   1.8810,  1.00748,  -0.00739,   0.000   , 0.0001,      0.00002,     0.0001,       0.02,         0.00002, 0.0001,   0.00002
0.8,  0.01,   10.0,  1.9615,  -0.00727,  0.0452,   1.5608,  1.01462,  -0.01459,   0.000   , 0.0001,      0.00003,     0.0001,       0.03,         0.00005, 0.0003,   0.00002
0.8,  0.03,   10.0,  1.8820,  -0.02158,  0.1359,   1.6697,  1.04482,  -0.04458,   0.000   , 0.0001,      0.00005,     0.0001,       0.03,         0.0002,  0.001,    0.00002
0.8,  0.04,   10.0,  1.8410,  -0.02849,  0.1812,   1.6687,  1.05852,  -0.05810,   0.000   , 0.0001,      0.0002,      0.0001,       0.02,         0.0002,  0.0002,   0.00006
0.8,  0.05,   10.0,  1.7991,  -0.03536,  0.2269,   1.7721,  1.0750,   -0.07452,   0.00019 , 0.0001,      0.0004,      0.0002,       0.02,         0.001,   0.0003,   0.0002
0.8,  0.07,   10.0,  1.7118,  -0.04947,  0.3193,   1.8991,  1.1093,   -0.10846,   0.00049 , 0.0001,      0.0004,      0.0002,       0.02,         0.0004,  0.0004,   0.0001
0.8,  0.08,   10.0,  1.6672,  -0.05937,  0.3648,   1.8258,  1.1247,   -0.12342,   0.00075 , 0.0002,      0.0005,      0.0002,       0.023,        0.0006,  0.0006,   0.0001
0.8,  0.09,   10.0,  1.6216,  -0.06750,  0.4109,   1.8919,  1.1422,   -0.14052,   0.000964, 0.0003,      0.0007,      0.0003,       0.03,         0.0007,  0.0007,   0.0001
0.8,  0.10,   10.0,  1.5766,  -0.08170,  0.4575,   1.8302,  1.1592,   -0.15671,   0.00138 , 0.0003,      0.0009,      0.0003,       0.03,         0.001,   0.0008,   0.0001
0.8,  0.11,   10.0,  1.5204,  -0.07418,  0.5031,   2.1543,  1.1814,   -0.17992,   0.001813, 0.0003,      0.001,       0.0004,       0.03,         0.001,   0.0008,   0.0001
0.8,  0.12,   10.0,  1.4758,  -0.09829,  0.5528,   1.9472,  1.2030,   -0.19887,   0.0017  , 0.0006,      0.0016,      0.0005,       0.03,         0.001,   0.001,    0.0001
0.8,  0.14,   10.0,  1.3730,  -0.13752,  0.6539,   1.7741,  1.2617,   -0.25291,   0.00317 , 0.0014,      0.004,       0.0012,       0.042,        0.003,   0.003,    0.0001
0.8,  0.15,   10.0,  1.3061,  -0.13054,  0.7128,   1.9678,  1.3207,   -0.31338,   0.00397 , 0.002,       0.008,       0.003,        0.07,         0.0065,  0.006,    0.0001
0.8,  0.17,   10.0,  1.1910,  -0.13248,  0.7828,   2.6378,  1.2783,   -0.27128,   0.00419 , 0.02,        0.02,        0.02,         0.6,          0.08,    0.1,      0.0015
0.8,  0.18,   10.0,  1.0947,  -0.09893,  0.8361,   2.7431,  1.3324,   -0.33292,   0.00706 , 0.07,        0.09,        0.03,         0.8,          0.1,     0.15,     0.002
0.8,  0.20,   10.0,  1.0536,  -0.31709,  0.9098,   5.338,   1.1674,   -0.11688,   0.007697, 0.01,        0.02,        0.002,        0.6,          0.01,    0.02,     0.0001
0.8,  0.22,   10.0,  0.9791,  -0.73304,  1.2033,   12.585,  1.3755,   -0.03085,   0.008687, 0.03,        0.06,        0.03,         12.6,         0.05,    0.03,     0.0002
0.8,  0.23,   10.0,  0.8572,  -0.93801,  1.4025,   19.22,   1.6938,   -0.01559,   0.01386 , 0.01,        0.045,       0.05,         19.3,         0.09,    0.016,    0.0002
0.8,  0.24,   10.0,  0.5193,  -1.2200,   1.6170,   25.22,   2.8943,   -0.01116,   0.016598, 0.04,        0.05,        0.05,         25.3,         0.4,     0.011,    0.0002
0.8,  0.25,   10.0,  0.0269,  -1.562,    1.9631,   0.7958,  27.35,     0.38351,   0.02163 , 0.03,        0.02,        0.3,          0.3,          100,     1.0,      0.004
0.8,  0.275,  10.0,  0.0219,  -1.560,    2.0128,   0.4312,  54.84,     0.40701,   0.020463, 0.022,       0.006,       0.2,          0.015,        100,     0.02,     0.004
0.8,  0.30,   10.0,  0.0035,  -1.570,    2.8469,   0.4732,  250.8,     0.75749,   0.0426  , 0.0035,      0.001,       0.8,          0.2,          200,     0.2,      0.008
0.8,  0.325,  10.0,  0.0051,  -1.569,    2.6130,   0.3367,  168.3,     0.65185,   0.0557  , 0.005,       0.001,       0.12,         0.001,        100,     0.015,    0.003
0.8,  0.35,   10.0,  0.0069,  -1.569,    3.2263,   0.295,   113.05,    0.72519,   0.0777  , 0.007,       0.001,       0.5,          0.05,         100,     0.01,     0.02
0.8,  0.40,   10.0,  0.0032,  -1.570,    3.6499,   0.223,   226.4,     0.60655,   0.2133  , 0.004,       0.001,       0.3,          0.01,         100,     0.002,    0.01
0.8,  0.005,  5.0,   1.9813,  -0.00326,  0.0225,   2.0477,  1.00648,  -0.00658,   0.0001  , 0.0001,      0.0001,      0.0001,       0.004,        0.0001,  0.0001,   0.0001
0.8,  0.01,   5.0,   1.9627,  -0.00677,  0.0452,   1.9383,  1.01274,  -0.01293,   0.00021 , 0.0001,      0.0001,      0.0001,       0.05,         0.0001,  0.0003,   0.0002
0.8,  0.03,   5.0,   1.8857,  -0.01993,  0.1358,   2.2806,  1.03827,  -0.03810,   0.000   , 0.0001,      0.0004,      0.0001,       0.06,         0.0003,  0.0004,   0.0001
0.8,  0.05,   5.0,   1.8058,  -0.03440,  0.2267,   2.3754,  1.06318,  -0.06255,   0.000   , 0.0001,      0.0001,      0.0001,       0.03,         0.0003,  0.001,    0.0001
0.8,  0.10,   5.0,   1.5893,  -0.08016,  0.4581,   2.4889,  1.1308,   -0.12789,   0.00105 , 0.0002,      0.003,       0.002,        0.3,          0.006,   0.008,    0.001
0.8,  0.15,   5.0,   1.3526,  -0.1585,   0.6861,   3.4730,  1.1546,   -0.14228,   0.00217 , 0.0004,      0.001,       0.001,        0.1,          0.003,   0.003,    0.0001
0.8,  0.17,   5.0,   1.2590,  -0.2305,   0.7842,   4.1534,  1.1496,   -0.12429,   0.00506 , 0.002,       0.003,       0.002,        0.2,          0.006,   0.01,     0.0001
0.8,  0.18,   5.0,   1.2115,  -0.2805,   0.8384,   4.6774,  1.1489,   -0.11170,   0.0077  , 0.004,       0.008,       0.0003,       0.25,         0.005,   0.01,     0.0004
0.8,  0.20,   5.0,   1.0745,  -0.3828,   0.9741,   5.0888,  1.1888,   -0.11513,   0.0124  , 0.05,        0.08,        0.004,        3,            0.02,    0.05,     0.002
0.8,  0.22,   5.0,   0.9860,  -0.8348,   1.3089,   26.549,  1.4822,   -0.01251,   0.0174  , 0.01,        0.02,        0.01,         25,           0.02,    0.01,     0.0003
0.8,  0.23,   5.0,   0.7337,  -1.1255,   1.6378,   514.01,  2.2775,   -0.00240,   0.02139 , 0.02,        0.03,        0.05,         500,          0.14,    0.006,    0.0004
0.8,  0.24,   5.0,   0.000,   -1.1517,   1.3345,   3.0683,  4.2408,   -0.75224,   0.02630 , 0.0001,      1.2,         0.03,         0.2,          3,       0.4,      0.0005
0.8,  0.25,   5.0,   0.000,   -1.0697,   1.0645,   4.4310,  2.6751,   -0.31741,   0.03213 , 0.0001,      1.2,         0.15,         4,            1.5,     0.15,     0.01
0.8,  0.30,   5.0,   0.0049,  -1.5677,   1.7773,   0.2310,  192.82,    0.38542,   0.01598 , 0.005,       0.002,       0.2,          0.04,         100,     0.03,     0.015
0.8,  0.35,   5.0,   0.0040,  -1.5698,   3.2700,   0.3489,  210.13,    0.61971,   0.16903 , 0.004,       0.0002,      0.15,         0.04,         100,     0.01,     0.03
0.8,  0.005,  2.0,   1.9857,  -0.00563,  0.0234,   5.9269,  1.0019,   -0.00251,   0.0006  , 0.0001,      0.0001,      0.0001,       0.22,         0.0001,  0.0002,   0.0006
0.8,  0.01,   2.0,   1.9713,  -0.01157,  0.0468,   6.8301,  1.0036,   -0.00475,   0.0012  , 0.0001,      0.0001,      0.0001,       0.5,          0.0001,  0.0001,   0.001
0.8,  0.03,   2.0,   1.9126,  -0.03914,  0.1427,   6.9531,  1.0107,   -0.01222,   0.0023  , 0.0002,      0.0005,      0.0004,       0.9,          0.0006,  0.001,    0.002
0.8,  0.05,   2.0,   1.8510,  -0.07262,  0.2424,   6.9540,  1.0187,   -0.01851,   0.00247 , 0.0001,      0.0001,      0.0004,       0.6,          0.001,   0.001,    0.002
0.8,  0.10,   2.0,   1.6793,  -0.1869,   0.5094,   8.3395,  1.0436,   -0.02757,   0.00215 , 0.0002,      0.0001,      0.001,        1.2,          0.002,   0.002,    0.001
0.8,  0.15,   2.0,   1.4906,  -0.4108,   0.8290,   24.067,  1.0985,   -0.01187,   0.00407 , 0.01,        0.02,        0.007,        10,           0.01,    0.004,    0.002
0.8,  0.17,   2.0,   1.3867,  -0.5086,   0.9640,   0.2406,  1.1180,    0.02450,   0.000   , 0.02,        0.01,        0.004,        0.06,         0.005,   0.005,    0.001
0.8,  0.18,   2.0,   1.3421,  -0.5960,   1.0640,   0.2498,  1.1703,    0.03265,   0.000   , 0.01,        0.01,        0.01,         0.02,         0.01,    0.001,    0.001
0.8,  0.20,   2.0,   1.2137,  -0.7404,   1.2489,   0.3350,  1.2450,    0.08161,   0.000   , 0.01,        0.02,        0.02,         0.01,         0.02,    0.003,    0.001
0.8,  0.22,   2.0,   1.0049,  -0.9601,   1.5284,   0.3291,  1.5067,    0.13700,   0.000   , 0.04,        0.05,        0.05,         0.03,         0.1,     0.02,     0.001
0.8,  0.23,   2.0,   0.9360,  -1.0182,   1.5993,   0.3797,  1.4980,    0.21239,   0.00265 , 0.02,        0.01,        0.02,         0.01,         0.04,    0.05,     0.001
0.8,  0.24,   2.0,   0.8044,  -1.1290,   1.7416,   0.3856,  1.6867,    0.27554,   0.00443 , 0.01,        0.01,        0.01,         0.01,         0.02,    0.01,     0.001
0.8,  0.25,   2.0,   0.0039,  -1.5689,   2.0184,   0.3286,  366.64,    0.28517,   0.00171 , 0.4,         0.17,        0.02,         0.02,         362,     0.02,     0.001
0.8,  0.30,   2.0,   0.0022,  -1.5698,   2.2332,   0.2914,  408.89,    0.58834,   0.01328 , 0.004,       0.001,       0.2,          0.01,         50,      0.02,     0.001
0.8,  0.35,   2.0,   0.0025,  -1.5696,   2.3990,   0.2056,  244.60,    0.68562,   0.0291  , 0.004,       0.001,       0.4,          0.01,         50,      0.02,     0.003
0.8,  0.40,   2.0,   0.0037,  -1.5687,   2.4316,   0.1431,  106.8,     0.71800,   0.0539  , 0.004,       0.001,       1.2,          0.01,         50,      0.02,     0.014
0.8,  0.005,  1.0,   1.9947,  -0.01323,  0.0299,   0.2995,  0.9972,    0.00290,   0.000   , 0.0001,      0.0001,      0.0001,       0.035,        0.0001,  0.0002,   0.0001
0.8,  0.01,   1.0,   1.9888,  -0.02681,  0.0604,   0.3466,  0.9947,    0.00570,   0.000   , 0.0001,      0.0002,      0.0001,       0.045,        0.0002,  0.0005,   0.0001
0.8,  0.03,   1.0,   1.9602,  -0.08629,  0.1878,   0.5094,  0.9890,    0.01464,   0.000   , 0.0003,      0.0007,      0.0001,       0.045,        0.0002,  0.0015,   0.0001
0.8,  0.05,   1.0,   1.9218,  -0.1529,   0.3236,   0.6347,  0.9902,    0.02134,   0.000   , 0.0004,      0.001,       0.0001,       0.04,         0.0004,  0.0015,   0.0001
0.8,  0.10,   1.0,   1.7743,  -0.3551,   0.7022,   0.7218,  1.0276,    0.03634,   0.000124, 0.0007,      0.002,       0.001,        0.03,         0.001,   0.003,    0.0002
0.8,  0.15,   1.0,   1.5207,  -0.6400,   1.1623,   0.5934,  1.1503,    0.07738,   0.000   , 0.001,       0.002,       0.003,        0.01,         0.006,   0.003,    0.0002
0.8,  0.17,   1.0,   1.3668,  -0.7978,   1.3937,   0.5766,  1.2595,    0.12017,   0.00038 , 0.007,       0.002,       0.006,        0.02,         0.01,    0.01,     0.0002
0.8,  0.18,   1.0,   1.2652,  -0.8898,   1.5265,   0.5685,  1.3466,    0.15157,   0.000675, 0.003,       0.002,       0.002,        0.006,        0.01,    0.004,    0.0002
0.8,  0.20,   1.0,   0.9740,  -1.1126,   1.8403,   0.5625,  1.6955,    0.24807,   0.00192 , 0.01,        0.002,       0.002,        0.01,         0.005,   0.008,    0.0002
0.8,  0.22,   1.0,   0.3146,  -1.4469,   2.2129,   0.5473,  4.9081,    0.38949,   0.00385 , 0.06,        0.03,        0.04,         0.015,        0.8,     0.01,     0.0006
0.8,  0.23,   1.0,   0.0021,  -1.5700,   2.2736,   0.5396,  648.98,    0.48648,   0.0049  , 0.002,       0.0001,      0.003,        0.001,        100,     0.001,    0.0005
0.8,  0.24,   1.0,   0.0021,  -1.5701,   2.3618,   0.5249,  564.86,    0.57865,   0.00585 , 0.002,       0.0001,      0.06,         0.004,        100,     0.01,     0.0005
0.8,  0.25,   1.0,   0.0020,  -1.5700,   2.2711,   0.4670,  535.04,    0.58649,   0.00367 , 0.002,       0.0001,      0.1,          0.01,         100,     0.02,     0.0005
0.8,  0.30,   1.0,   0.0017,  -1.5700,   2.2648,   0.3337,  324.93,    0.73180,   0.00853 , 0.002,       0.0005,      0.3,          0.01,         100,     0.02,     0.0007
0.8,  0.35,   1.0,   0.0017,  -1.5701,   2.6575,   0.2518,  277.50,    0.79471,   0.01587 , 0.002,       0.03,        1.5,          0.04,         200,     0.06,     0.008
0.8,  0.40,   1.0,   0.0325,  -1.5520,   2.5403,   0.1833,  8.6163,    0.81238,   0.02563 , 0.033,       0.01,        1.3,          0.01,         15,      0.02,     0.008
0.8,  0.005,  0.5,   2.0095,  -0.02808,  0.0494,   0.8673,  0.9907,    0.00854,   0.00117 , 0.0001,      0.0001,      0.0001,       0.02,         0.0001,  0.00003,  0.0012
0.8,  0.01,   0.5,   2.0171,  -0.05722,  0.1004,   0.9216,  0.9832,    0.01683,   0.00154 , 0.0001,      0.0001,      0.0001,       0.01,         0.0001,  0.0001,   0.0015
0.8,  0.03,   0.5,   2.0268,  -0.1796,   0.3163,   1.1326,  0.9702,    0.04402,   0.0014  , 0.0003,      0.0006,      0.0001,       0.03,         0.0003,  0.0005,   0.0015
0.8,  0.05,   0.5,   2.0025,  -0.3076,   0.5483,   1.2267,  0.9800,    0.06520,   0.00077 , 0.0005,      0.001,       0.0001,       0.03,         0.0002,  0.0005,   0.0008
0.8,  0.10,   0.5,   1.7633,  -0.6534,   1.2016,   0.9649,  1.1279,    0.10372,   0.000   , 0.005,       0.004,       0.001,        0.03,         0.005,   0.01,     0.0001
0.8,  0.15,   0.5,   0.9934,  -1.1682,   2.0469,   0.7395,  2.0011,    0.21507,   0.0004  , 0.08,        0.04,        0.06,         0.04,         0.25,    0.04,     0.0004
0.8,  0.17,   0.5,   0.0023,  -1.5700,   2.3596,   0.7366,  753.52,    0.39996,   0.00109 , 0.003,       0.0001,      0.01,         0.01,         100,     0.005,    0.0001
0.8,  0.18,   0.5,   0.0027,  -1.5700,   2.4349,   0.7476,  537.39,    0.57049,   0.0018  , 0.003,       0.0001,      0.003,        0.001,        100,     0.002,    0.0001
0.8,  0.20,   0.5,   0.0034,  -1.5701,   2.7163,   0.7005,  313.00,    0.79483,   0.003   , 0.003,       0.0002,      0.3,          0.025,        100,     0.07,     0.0004
0.8,  0.22,   0.5,   0.0041,  -1.5702,   2.9683,   0.6211,  211.88,    0.86585,   0.0043  , 0.004,       0.0002,      0.3,          0.02,         100,     0.04,     0.0005
0.8,  0.23,   0.5,   0.0037,  -1.5702,   3.0065,   0.5805,  214.04,    0.87540,   0.0048  , 0.004,       0.0002,      0.5,          0.02,         100,     0.05,     0.001
0.8,  0.24,   0.5,   0.0045,  -1.5701,   3.0768,   0.5444,  162.59,    0.88386,   0.00546 , 0.0045,      0.0002,      0.6,          0.02,         100,     0.05,     0.001
0.8,  0.25,   0.5,   0.0037,  -1.5701,   2.9649,   0.4971,  187.39,    0.86715,   0.00343 , 0.004,       0.0002,      0.3,          0.01,         100,     0.02,     0.001
0.8,  0.30,   0.5,   0.0009,  -1.5700,   1.7537,   0.3447,  205.22,    0.83220,   0.0044  , 0.001,       0.0004,      0.9,          0.02,         100,     0.15,     0.002
0.8,  0.35,   0.5,   0.0013,  -1.5704,   2.9658,   0.2804,  248.81,    0.88796,   0.00888 , 0.001,       0.0003,      0.9,          0.01,         100,     0.1,      0.006
0.8,  0.40,   0.5,   0.000,   -1.5600,   1.2943,   0.2125,  10.646,    0.87631,   0.01008 , 0.0001,      0.01,        0.2,          0.001,        1,       0.01,     0.001
0.9,  0.005,  10.0,  1.9816,  -0.00193,  0.0176,   1.0981,  1.00481,  -0.00430,   0.000   , 0.0001,      0.0003,      0.0002,       0.08,         0.001,   0.001,    0.00002
0.9,  0.01,   10.0,  1.9630,  -0.00381,  0.0358,   1.6868,  1.01221,  -0.01220,   0.000   , 0.0001,      0.00007,     0.0001,       0.0324,       0.0001,  0.0004,   0.00002
0.9,  0.03,   10.0,  1.8874,  -0.01046,  0.1069,   1.8654,  1.03769,  -0.03763,   0.000   , 0.0001,      0.0003,      0.0001,       0.09,         0.0004,  0.001,    0.00002
0.9,  0.05,   10.0,  1.8095,  -0.01692,  0.1769,   1.9280,  1.06266,  -0.06251,   0.000   , 0.0001,      0.001,       0.0002,       0.02,         0.001,   0.0005,   0.00004
0.9,  0.10,   10.0,  1.6010,  -0.02868,  0.3469,   2.0811,  1.13485,  -0.13309,   0.000   , 0.0002,      0.0007,      0.0001,       0.04,         0.001,   0.002,    0.00004
0.9,  0.15,   10.0,  1.3690,  -0.02883,  0.5049,   2.2850,  1.2110,   -0.20923,   0.000   , 0.002,       0.005,       0.001,        0.1,          0.004,   0.005,    0.00004
0.9,  0.18,   10.0,  1.2130,  -0.00813,  0.5818,   2.8638,  1.2280,   -0.22698,   0.000   , 0.002,       0.006,       0.025,        0.9,          0.07,    0.07,     0.0001
0.9,  0.20,   10.0,  1.1103,  -0.01408,  0.6371,   2.6703,  1.2597,   -0.25837,   0.000   , 0.007,       0.009,       0.03,         0.7,          0.015,   0.15,     0.005
0.9,  0.23,   10.0,  0.9516,  -0.02398,  0.6972,   3.0696,  1.2436,   -0.24302,   0.000768, 0.001,       0.0006,      0.005,        0.3,          0.02,    0.015,    0.001
0.9,  0.25,   10.0,  0.7582,   0.12055,  0.7020,   2.7983,  1.3522,   -0.34431,   0.00200 , 0.006,       0.015,       0.05,         0.5,          0.15,    0.12,     0.002
0.9,  0.30,   10.0,  0.4775,   0.11533,  0.6367,   5.1856,  1.1525,   -0.14741,   0.002585, 0.02,        0.05,        0.004,        0.6,          0.02,    0.02,     0.002
0.9,  0.31,   10.0,  0.4991,  -0.12143,  0.6413,   8.5001,  1.0870,   -0.07901,   0.000   , 0.09,        0.3,         0.02,         5.5,          0.2,     0.2,      0.001
0.9,  0.32,   10.0,  0.4034,  -0.05280,  0.6422,   6.496,   1.1053,   -0.10375,   0.000   , 0.05,        0.07,        0.01,         2,            0.01,    0.02,     0.002
0.9,  0.35,   10.0,  0.2319,   0.40071,  0.4707,   8.133,   1.149,    -0.07400,   0.01596 , 0.2,         0.5,         0.02,         1.3,          0.06,    0.02,     0.006
0.9,  0.40,   10.0,  0.0153,   1.44065,  0.3069,   21.54,   7.766,    -0.02543,   0.01758 , 0.2,         3.14,        0.06,         5.5,          281,     0.003,    0.01
0.9,  0.45,   10.0,  0.0058,  -1.54075,  0.2071,   0.495,   7.611,     0.77263,   0.01068 , 0.2,         3.14,        0.3,          0.5,          30,      1.0,      0.02
0.9,  0.005,  5.0,   1.9819,  -0.0017,   0.0179,   2.0854,  1.0056,   -0.00559,   0.000   , 0.0001,      0.0001,      0.0001,       0.08,         0.001,   0.001,    0.00001
0.9,  0.01,   5.0,   1.9639,  -0.0036,   0.0354,   1.9624,  1.0100,   -0.01004,   0.000   , 0.0001,      0.0001,      0.0004,       0.15,         0.001,   0.001,    0.00001
0.9,  0.03,   5.0,   1.8900,  -0.0102,   0.1066,   2.2307,  1.0332,   -0.03317,   0.000   , 0.0001,      0.0001,      0.0001,       0.11,         0.001,   0.001,    0.00001
0.9,  0.05,   5.0,   1.8143,  -0.0179,   0.1762,   2.1950,  1.0546,   -0.05369,   0.000   , 0.0005,      0.0005,      0.0007,       0.15,         0.001,   0.002,    0.00001
0.9,  0.10,   5.0,   1.6118,  -0.0312,   0.3458,   2.5619,  1.1099,   -0.10849,   0.000   , 0.0003,      0.0003,      0.0001,       0.05,         0.0005,  0.001,    0.00001
0.9,  0.15,   5.0,   1.3906,  -0.0466,   0.5051,   2.7888,  1.1611,   -0.15889,   0.000   , 0.0003,      0.0003,      0.0002,       0.02,         0.0005,  0.001,    0.00001
0.9,  0.18,   5.0,   1.2472,  -0.0575,   0.5908,   3.1058,  1.1772,   -0.17452,   0.0001  , 0.0007,      0.0025,      0.0002,       0.02,         0.003,   0.003,    0.0001
0.9,  0.20,   5.0,   1.1497,  -0.0736,   0.6428,   3.3926,  1.1767,   -0.17339,   0.0005  , 0.0008,      0.0025,      0.002,        0.15,         0.008,   0.006,    0.0005
0.9,  0.23,   5.0,   1.0086,  -0.1378,   0.7174,   4.1089,  1.1576,   -0.14764,   0.0015  , 0.0005,      0.001,       0.002,        0.1,          0.008,   0.006,    0.0005
0.9,  0.25,   5.0,   0.9228,  -0.2348,   0.7755,   5.0191,  1.1447,   -0.11557,   0.0025  , 0.005,       0.01,        0.001,        0.4,          0.01,    0.01,     0.0005
0.9,  0.30,   5.0,   0.5215,  -0.1107,   0.7389,   5.9771,  1.1138,   -0.12434,   0.0174  , 0.05,        0.2,         0.05,         1.5,          0.03,    0.03,     0.004
0.9,  0.31,   5.0,   0.5447,  -0.5048,   0.8753,   7.8300,  1.2145,   -0.07840,   0.0154  , 0.05,        0.2,         0.05,         4.1,          0.04,    0.04,     0.004
0.9,  0.32,   5.0,   0.2194,  -1.2992,   1.2319,   11.772,  3.8188,   -0.04151,   0.0172  , 0.16,        0.3,         0.2,          30,           3,       0.05,     0.004
0.9,  0.35,   5.0,   0.0000,  -0.0020,   0.6913,   3.7915,  1.1476,   -0.16913,   0.0215  , 0.001,       0.1,         0.06,         30,           0.1,     0.1,      0.004
0.9,  0.40,   5.0,   0.0000,   0.0004,   0.4469,   36.235,  0.9812,   -0.02093,   0.0397  , 0.001,       0.1,         0.03,         30,           0.05,    0.05,     0.004
0.9,  0.005,  2.0,   1.9851,  -0.0042,   0.0187,   2.1611,  1.0033,   -0.00366,   0.0003  , 0.0003,      0.001,       0.0003,       3,            0.001,   0.001,    0.0003
0.9,  0.01,   2.0,   1.9698,  -0.0074,   0.0371,   3.7724,  1.0051,   -0.00517,   0.0002  , 0.0003,      0.001,       0.0002,       2,            0.001,   0.001,    0.0003
0.9,  0.03,   2.0,   1.9075,  -0.0216,   0.1116,   5.1455,  1.0143,   -0.01470,   0.0006  , 0.0003,      0.0003,      0.0002,       1,            0.001,   0.001,    0.0006
0.9,  0.05,   2.0,   1.8436,  -0.0394,   0.1864,   5.3017,  1.0229,   -0.02275,   0.0006  , 0.0003,      0.0005,      0.0002,       1,            0.0005,  0.001,    0.0006
0.9,  0.10,   2.0,   1.6727,  -0.0967,   0.3757,   5.5507,  1.0448,   -0.04035,   0.0003  , 0.0005,      0.0008,      0.0003,       0.5,          0.0005,  0.001,    0.0006
0.9,  0.15,   2.0,   1.4820,  -0.1815,   0.5690,   5.9412,  1.0696,   -0.05237,   0.0003  , 0.0006,      0.0011,      0.001,        0.2,          0.0005,  0.001,    0.0004
0.9,  0.18,   2.0,   1.3585,  -0.2607,   0.6896,   6.8986,  1.0869,   -0.05097,   0.0008  , 0.0006,      0.0015,      0.001,        1,            0.003,   0.001,    0.0004
0.9,  0.20,   2.0,   1.2722,  -0.3359,   0.7773,   7.9295,  1.1066,   -0.04614,   0.0013  , 0.0002,      0.0005,      0.002,        2,            0.003,   0.003,    0.0004
0.9,  0.23,   2.0,   1.1340,  -0.5154,   0.9397,   14.103,  1.1766,   -0.02654,   0.0027  , 0.003,       0.005,       0.002,        4,            0.004,   0.006,    0.0004
0.9,  0.25,   2.0,   1.0254,  -0.6724,   1.0569,   0.2411,  1.2552,    0.01851,   0.000   , 0.01,        0.03,        0.03,         0.06,         0.05,    0.07,     0.0004
0.9,  0.30,   2.0,   0.0012,  -1.5700,   1.6123,   0.3546,  1060.9,    0.14045,   0.0004  , 0.003,       0.001,       0.01,         0.006,        800,     0.005,    0.0004
0.9,  0.31,   2.0,   0.0031,  -1.5689,   1.6711,   0.4616,  354.68,    0.32768,   0.0032  , 0.003,       0.001,       0.01,         0.1,          300,     0.15,     0.004
0.9,  0.32,   2.0,   0.0028,  -1.5692,   1.7466,   0.4811,  327.1,     0.48873,   0.0048  , 0.003,       0.001,       0.2,          0.05,         300,     0.11,     0.004
0.9,  0.35,   2.0,   0.0033,  -1.5693,   1.9780,   0.4153,  198.63,    0.70469,   0.0087  , 0.003,       0.001,       0.3,          0.05,         150,     0.05,     0.008
0.9,  0.40,   2.0,   0.0069,  -1.5674,   2.0319,   0.2807,  87.496,    0.69632,   0.0078  , 0.007,       0.003,       2.5,          0.07,         50,      0.2,      0.012
0.9,  0.005,  1.0,   1.9911,  -0.0094,   0.0235,   0.2345,  0.9993,    0.00077,   0.000   , 0.0001,      0.0001,      0.0001,       0.05,         0.0001,  0.0003,   0.0001
0.9,  0.01,   1.0,   1.9820,  -0.0186,   0.0473,   0.2811,  0.9989,    0.00168,   0.000   , 0.0001,      0.0003,      0.0001,       0.1,          0.0001,  0.0004,   0.0004
0.9,  0.03,   1.0,   1.9428,  -0.0600,   0.1444,   0.2092,  0.9989,    0.00293,   0.000   , 0.0005,      0.0015,      0.0001,       0.15,         0.0001,  0.001,    0.0006
0.9,  0.05,   1.0,   1.8974,  -0.1027,   0.2447,   0.4212,  1.0015,    0.00537,   0.000   , 0.002,       0.0015,      0.0004,       0.15,         0.001,   0.001,    0.0003
0.9,  0.10,   1.0,   1.7577,  -0.2336,   0.5103,   0.4615,  1.0242,    0.00544,   0.000   , 0.001,       0.001,       0.0003,       0.1,          0.001,   0.001,    0.0001
0.9,  0.15,   1.0,   1.5664,  -0.4070,   0.8012,   0.4813,  1.0807,    0.00921,   0.000   , 0.002,       0.005,       0.001,        0.06,         0.003,   0.002,    0.0001
0.9,  0.18,   1.0,   1.4129,  -0.5437,   0.9955,   0.4969,  1.1485,    0.01849,   0.000   , 0.002,       0.005,       0.002,        0.01,         0.004,   0.001,    0.0001
0.9,  0.20,   1.0,   1.2868,  -0.6637,   1.1422,   0.5045,  1.2323,    0.03067,   0.000   , 0.002,       0.006,       0.005,        0.015,        0.01,    0.002,    0.0001
0.9,  0.23,   1.0,   1.0233,  -0.9089,   1.4105,   0.5495,  1.5042,    0.07638,   0.0003  , 0.02,        0.02,        0.025,        0.08,         0.07,    0.02,     0.0003
0.9,  0.25,   1.0,   0.7190,  -1.1513,   1.6449,   0.5813,  2.0774,    0.15402,   0.0008  , 0.04,        0.02,        0.02,         0.04,         0.2,     0.03,     0.0003
0.9,  0.30,   1.0,   0.0029,  -1.5700,   2.1994,   0.5977,  277.92,    0.77789,   0.0033  , 0.003,       0.001,       0.25,         0.03,         200,     0.1,      0.001
0.9,  0.31,   1.0,   0.0032,  -1.5701,   2.3588,   0.5654,  224.2,     0.83114,   0.0040  , 0.003,       0.001,       0.2,          0.015,        100,     0.05,     0.001
0.9,  0.32,   1.0,   0.0031,  -1.5701,   2.4479,   0.5284,  211.21,    0.85184,   0.0046  , 0.003,       0.001,       0.5,          0.02,         100,     0.05,     0.002
0.9,  0.35,   1.0,   0.0044,  -1.5698,   2.7072,   0.4316,  120.9,     0.87746,   0.0066  , 0.005,       0.001,       0.7,          0.01,         100,     0.025,    0.002
0.9,  0.40,   1.0,   0.0038,  -1.5699,   3.0427,   0.3139,  110.88,    0.88497,   0.0112  , 0.004,       0.001,       0.5,          0.01,         100,     0.01,     0.002
0.9,  0.005,  0.5,   2.0009,  -0.0204,   0.0390,   0.7832,  0.9965,    0.00337,   0.0003  , 0.0001,      0.0001,      0.0001,       0.02,         0.0001,  0.0001,   0.0003
0.9,  0.01,   0.5,   2.0006,  -0.0411,   0.0785,   0.9269,  0.9936,    0.00673,   0.0005  , 0.0001,      0.0001,      0.0001,       0.01,         0.0001,  0.0001,   0.0005
0.9,  0.03,   0.5,   1.9895,  -0.1273,   0.2412,   1.1374,  0.9891,    0.01833,   0.0005  , 0.0001,      0.0003,      0.0001,       0.04,         0.0003,  0.0001,   0.0005
0.9,  0.05,   0.5,   1.9600,  -0.2175,   0.4112,   1.2724,  0.9961,    0.02704,   0.0003  , 0.0001,      0.0003,      0.0001,       0.01,         0.0001,  0.0001,   0.0003
0.9,  0.10,   0.5,   1.7953,  -0.4657,   0.8678,   1.1894,  1.0751,    0.03909,   0.0000  , 0.0002,      0.0002,      0.002,        0.06,         0.004,   0.003,    0.0001
0.9,  0.15,   0.5,   1.4410,  -0.7834,   1.3884,   0.8581,  1.3311,    0.05636,   0.0000  , 0.001,       0.006,       0.007,        0.03,         0.02,    0.006,    0.0001
0.9,  0.18,   0.5,   1.0005,  -1.0788,   1.7824,   0.7448,  1.9283,    0.08862,   0.0001  , 0.015,       0.01,        0.02,         0.03,         0.07,    0.015,    0.0001
0.9,  0.20,   0.5,   0.0030,  -1.5695,   2.0924,   0.7223,  632.58,    0.15231,   0.0003  , 0.5,         0.1,         0.012,        0.01,         600,     0.006,    0.0001
0.9,  0.23,   0.5,   0.0028,  -1.5705,   2.5016,   0.8459,  333.64,    0.91019,   0.0012  , 0.003,       0.001,       0.03,         0.05,         300,     0.015,    0.0003
0.9,  0.25,   0.5,   0.0038,  -1.5705,   2.6606,   0.7229,  212.41,    0.92820,   0.0013  , 0.004,       0.001,       0.1,          0.002,        100,     0.01,     0.0003
0.9,  0.30,   0.5,   0.0036,  -1.5706,   3.2608,   0.5342,  136.98,    0.97034,   0.0029  , 0.004,       0.001,       0.3,          0.005,        100,     0.015,    0.0005
0.9,  0.31,   0.5,   0.0041,  -1.5706,   3.4978,   0.5050,  118.75,    0.97091,   0.0033  , 0.004,       0.002,       0.8,          0.01,         100,     0.03,     0.001
0.9,  0.32,   0.5,   0.0036,  -1.5706,   3.5651,   0.4767,  129.18,    0.96710,   0.0037  , 0.004,       0.002,       0.8,          0.01,         100,     0.03,     0.0012
0.9,  0.35,   0.5,   0.0049,  -1.5704,   3.9286,   0.4048,  87.632,    0.95929,   0.0050  , 0.005,       0.002,       0.8,          0.02,         80,      0.02,     0.0013
0.9,  0.40,   0.5,   0.0000,  -1.5598,   1.1941,   0.3000,  9.3104,    0.91317,   0.0016  , 0.005,       0.01,        2,            0.01,         60,      0.03,     0.0013

